Linear Response, Hamiltonian and Radiative Spinning Two-Body Dynamics

Using the spinning, supersymmetric Worldline Quantum Field Theory formalism we compute the momentum impulse and spin kick from a scattering of two spinning black holes or neutron stars up to quadratic order in spin at third post-Minkowskian (PM) order, including radiation-reaction effects and with arbitrarily mis-aligned spin directions. Parts of these observables, both conservative and radiative, are also inferred from lower-PM scattering data by extending Bini and Damour's linear response formula to include mis-aligned spins. By solving Hamilton's equations of motion we also use a conservative scattering angle to infer a complete 3PM two-body Hamiltonian including finite-size corrections and mis-aligned spin-spin interactions. Finally, we describe mappings to the bound two-body dynamics for aligned spin vectors: including a numerical plot of the binding energy for circular orbits compared with numerical relativity, analytic confirmation of the NNLO PN binding energy and the energy loss over successive orbits.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Linear Response, Hamiltonian and Radiative Spinning Two-Body Dynamics*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars and Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- M := m_1+m_2*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- \[Delta] := (m_2-m_1)/(m_1+m_2)*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- CE[i] := C_{E,i}  (Wilson coefficients)*)
(*-- iFunction := I(v) (Universal function of v given in Eq. (41) )*)
(*-- c[n,{A},m] := coefficients defined below Eq. (70)*)
(*-- mP := |\vec{p}| (\vec{p} is the dynamical momentum used in Section V)*)
(*-- E1 := Sqrt[mP^2+m[1]^2]*)
(*-- E2 := Sqrt[mP^2+m[2]^2]*)
(*-- Et := E1+E2*)
(*-- \[Theta]Can[n,{A},m] := canonical expansion coefficients of the scattering angle defined in Eq. (A1). The last index m counts differentiations with respect to mP^2 as with c[n,{A},m].*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*b := b_2-b_1  (impact parameter)*)
(*L  (unit-normalized angular momentum vector orthogonal to v_1, v_2 and b). Note, this vector carries the *opposite* sign to the one used in [2201.07778] by the same authors.*)
(*a[i] := S[i]/m[i] = a_i  (initial Pauli-Lubanski vectors)*)


(* ::Text:: *)
(*dot[vec1,vec2] := vec1.vec2  (Lorentz dot product between vectors vec1 and vec2)*)


(* ::Subsection:: *)
(*Results:*)


(* ::Text:: *)
(*\[CapitalDelta]p[n]  :=  \[CapitalDelta]p^(n)*)
(*\[CapitalDelta]S[n]  :=  \[CapitalDelta]S^(n)*)
(*c[n,{A},0] := Complete expressions of Hamiltonian coefficients defined in Eq. (70)*)
(*cOf\[Theta][n,{A}] := Hamiltonian coefficients defined in Eq. (70) in terms of canonical expansion coefficients of \[Theta]*)
(*\[Theta]Cons[n,{A}] := conservative part of covariant expansion coefficients of the scattering angle defined in Eq. (49)*)
(*\[Theta]Rad[n,{A}] := radiative part of covariant expansion coefficients of the scattering angle defined in Eq. (49)*)
(**)
(**)


(* ::Section:: *)
(*Impulse \[CapitalDelta]p*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]p[1] := \[CapitalDelta]p[1,0] + \[CapitalDelta]p[1,1] + \[CapitalDelta]p[1,2]


\[CapitalDelta]p[1,0] = (b*(-2 + 4*\[Gamma]^2)*m[1]*m[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]) ;


\[CapitalDelta]p[1,1] = (L*((4*\[Gamma]*dot[b, a[1]])/mB^3 + (4*\[Gamma]*dot[b, a[2]])/mB^3) + 
  b*((4*\[Gamma]*dot[L, a[1]])/mB^3 + (4*\[Gamma]*dot[L, a[2]])/mB^3))*m[1]*m[2];


\[CapitalDelta]p[1,2] = (L*(dot[b, a[1]]*((-4*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[L, a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
      ((-4 + 8*\[Gamma]^2)*dot[L, a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2])) + 
    dot[b, a[2]]*(((-4 + 8*\[Gamma]^2)*dot[L, a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) - 
      (4*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[L, a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]))) + 
  b*((4*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*Sqrt[-1 + \[Gamma]^2]) + 
    ((8 - 16*\[Gamma]^2)*dot[b, a[1]]*dot[b, a[2]])/(mB^6*Sqrt[-1 + \[Gamma]^2]) + 
    (4*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*Sqrt[-1 + \[Gamma]^2]) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[a[1], a[1]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
    ((4 - 8*\[Gamma]^2)*dot[a[1], a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[a[2], a[2]])/(mB^4*Sqrt[-1 + \[Gamma]^2]) + 
    ((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
    (2*(-1 + 2*\[Gamma]^2)*(-1 + CE[2])*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^(3/2))))*m[1]*m[2] ;


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]p[2] := \[CapitalDelta]p[2,0] + \[CapitalDelta]p[2,1] + \[CapitalDelta]p[2,2]


\[CapitalDelta]p[2,0] = m[1]^2*m[2]*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
   (2*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) + m[1]*m[2]^2*((3*b*Pi*(-1 + 5*\[Gamma]^2))/(4*mB^3*Sqrt[-1 + \[Gamma]^2]) - 
   (2*(1 - 2*\[Gamma]^2)^2*v[1])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*v[2])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2)) ;


\[CapitalDelta]p[2,1] = m[1]^2*m[2]*(b*((2*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + 
     (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2))) + 
   L*((Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[2]])/
      (4*mB^4*(-1 + \[Gamma]^2)) + (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     ((2 - 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((-8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/
      (mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + ((8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]) + 
 m[1]*m[2]^2*(b*((3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[1]])/(2*mB^4*(-1 + \[Gamma]^2)) + 
     (2*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2))) + 
   L*((3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)) + (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[b, a[2]])/
      (mB^4*(-1 + \[Gamma]^2)) + ((-2 + 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
   ((-8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) - (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/
      (mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[1] + ((8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     (8*\[Gamma]^2*(-1 + 2*\[Gamma]^2)*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)))*v[2]);


\[CapitalDelta]p[2,2] = m[1]^2*m[2]*
  (L*(dot[b, a[1]]*((3*Pi*(30 - 35*CE[1] + 6*\[Gamma]^2*(-34 + 29*CE[1]) - 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[L, a[1]])/
        (32*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]])/
        (4*mB^5*(-1 + \[Gamma]^2)^(3/2))) + dot[b, a[2]]*((3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[1]])/
        (4*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(4 - 30*\[Gamma]^4*(-1 + CE[2]) - 3*CE[2] + \[Gamma]^2*(-30 + 29*CE[2]))*
         dot[L, a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
     ((-6*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
       (6*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*dot[a[1], v[2]] + 
     ((6*\[Gamma]*(3 - 4*\[Gamma]^2)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + (6*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[2]) - CE[2])*
         dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*dot[a[2], v[1]]) + 
   b*((9*Pi*(5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[b, a[1]]^2)/
      (64*mB^7*(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*(-4 + \[Gamma]^2*(30 - 29*CE[2]) + 30*\[Gamma]^4*(-1 + CE[2]) + 3*CE[2])*
       dot[b, a[2]]^2)/(16*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (3*Pi*(-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*dot[a[1], a[1]])/
      (32*mB^5*(-1 + \[Gamma]^2)^(3/2)) - (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/
      (2*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*(-22 + 23*CE[1] - 6*\[Gamma]^2*(-26 + 17*CE[1]) + 
        5*\[Gamma]^4*(-30 + 19*CE[1]))*dot[a[1], v[2]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     (3*Pi*(-8 + \[Gamma]^2*(60 - 42*CE[2]) + 5*CE[2] + 15*\[Gamma]^4*(-4 + 3*CE[2]))*dot[a[2], a[2]])/
      (16*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*\[Gamma]*(3 - 37*\[Gamma]^2 + 40*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (4*mB^5*(-1 + \[Gamma]^2)^(5/2)) + (9*Pi*(\[Gamma]^2*(18 - 13*CE[2]) + 2*(-1 + CE[2]) + 5*\[Gamma]^4*(-4 + 3*CE[2]))*
       dot[a[2], v[1]]^2)/(16*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((-9*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
       (2*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       ((-6*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2)) + 
     dot[b, a[2]]*((-2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       (2*\[Gamma]*(-3 - 2*\[Gamma]^2*(-2 + CE[2]) + CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2))) + 
   ((-8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (16*\[Gamma]*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/
      (mB^4*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/
      (mB^4*(-1 + \[Gamma]^2)^2) - (8*(\[Gamma]^2 - 6*\[Gamma]^4 + 6*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*
       dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[1] + 
   ((8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (16*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (8*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^3) + 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*
    v[2]) + m[1]*m[2]^2*
  (L*(dot[b, a[1]]*((3*Pi*(4 - 30*\[Gamma]^4*(-1 + CE[1]) - 3*CE[1] + \[Gamma]^2*(-30 + 29*CE[1]))*dot[L, a[1]])/
        (8*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]])/
        (4*mB^5*(-1 + \[Gamma]^2)^(3/2))) + dot[b, a[2]]*((3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[1]])/
        (4*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(30 - 35*CE[2] + 6*\[Gamma]^2*(-34 + 29*CE[2]) - 
          5*\[Gamma]^4*(-38 + 31*CE[2]))*dot[L, a[2]])/(32*mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
     ((-6*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[1]) - CE[1])*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
       (6*\[Gamma]*(-3 + 4*\[Gamma]^2)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*dot[a[1], v[2]] + 
     ((-6*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
       (6*(-1 - 4*\[Gamma]^2*(-2 + CE[2]) + 4*\[Gamma]^4*(-2 + CE[2]) + CE[2])*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2))*
      dot[a[2], v[1]]) + b*((9*Pi*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*
       dot[b, a[1]]^2)/(16*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
     (9*Pi*(5*(-6 + 7*CE[2]) - 6*\[Gamma]^2*(-34 + 29*CE[2]) + 5*\[Gamma]^4*(-38 + 31*CE[2]))*dot[b, a[2]]^2)/
      (64*mB^7*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*
       dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^(3/2)) - (3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/
      (2*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (9*Pi*(\[Gamma]^2*(18 - 13*CE[1]) + 2*(-1 + CE[1]) + 5*\[Gamma]^4*(-4 + 3*CE[1]))*
       dot[a[1], v[2]]^2)/(16*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     (3*Pi*(-30 + 29*CE[2] - 6*\[Gamma]^2*(-34 + 23*CE[2]) + 5*\[Gamma]^4*(-38 + 25*CE[2]))*dot[a[2], a[2]])/
      (32*mB^5*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*\[Gamma]*(3 - 37*\[Gamma]^2 + 40*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (4*mB^5*(-1 + \[Gamma]^2)^(5/2)) + (9*Pi*(-22 + 23*CE[2] - 6*\[Gamma]^2*(-26 + 17*CE[2]) + 
        5*\[Gamma]^4*(-30 + 19*CE[2]))*dot[a[2], v[1]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((-9*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma]^2)^(3/2)) + 
       (2*\[Gamma]*(3 + 2*\[Gamma]^2*(-2 + CE[1]) - CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2)) + 
     dot[b, a[2]]*(((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
       ((2 + 8*\[Gamma]^2*(-2 + CE[2]) - 8*\[Gamma]^4*(-2 + CE[2]) - 2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^2))) + 
   ((-8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (16*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (8*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (8*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/(mB^4*(-1 + \[Gamma]^2)^3) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^3) - 
     (4*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*
    v[1] + ((8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[1])*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) - 
     (16*\[Gamma]*(1 - 2*\[Gamma]^2)^2*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (8*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-1 + CE[2])*dot[b, a[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^2) + 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], a[1]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
     (8*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*dot[a[1], a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1]))*dot[a[1], v[2]]^2)/
      (mB^4*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*dot[a[2], a[2]])/
      (mB^4*(-1 + \[Gamma]^2)^2) + (8*(\[Gamma]^2 - 6*\[Gamma]^4 + 6*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^3) + (4*\[Gamma]*(-1 + \[Gamma]^2*(6 - 4*CE[2]) + CE[2] + \[Gamma]^4*(-6 + 4*CE[2]))*
       dot[a[2], v[1]]^2)/(mB^4*(-1 + \[Gamma]^2)^3))*v[2]);


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]p[3] := \[CapitalDelta]p[3,0] + \[CapitalDelta]p[3,1] + \[CapitalDelta]p[3,2]
\[CapitalDelta]p[3,n_] := \[CapitalDelta]pPcons[3,n] + \[CapitalDelta]pMcons[3,n] + \[CapitalDelta]pPrad[3,n] + \[CapitalDelta]pMrad[3,n]


\[CapitalDelta]pPcons[3,0] = (2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2)*m[1]^3*m[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
 ((4*b*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
   (b*(24 + 96*\[Gamma]^2 - 32*\[Gamma]^4)*ArcCosh[\[Gamma]])/(mB^4*(-1 + \[Gamma]^2)))*m[1]^2*m[2]^2 + 
 (2*b*(-1 + 16*\[Gamma]^2*(-1 + \[Gamma]^2)^2)*m[1]*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2));


\[CapitalDelta]pMcons[3,0] = (-3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2])*(\[Gamma]*m[1]*v[1] + m[2]*v[1] - m[1]*v[2] - 
   \[Gamma]*m[2]*v[2]))/(2*mB^3*(-1 + \[Gamma]^2)^2);


\[CapitalDelta]pPrad[3,0] = (4*b*(1 - 2*\[Gamma]^2)^2*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*m[1]^2*m[2]^2)/
 (3*mB^4*(-1 + \[Gamma]^2)^(5/2));


\[CapitalDelta]pMrad[3,0] = m[1]^2*m[2]^2*(-1/48*(Pi*\[Gamma]*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*v[1])/
    (mB^3*(-1 + \[Gamma]^2)^(5/2)) + (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*
    v[2])/(48*mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
  ArcCosh[\[Gamma]]*(-1/16*(Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*v[1])/(mB^3*(-1 + \[Gamma]^2)^3) + 
    (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*v[2])/(16*mB^3*(-1 + \[Gamma]^2)^3)) + 
  Log[(1 + \[Gamma])/2]*((Pi*\[Gamma]*(-5 + \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*v[1])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
    (Pi*(-5 + \[Gamma]*(76 + 5*\[Gamma]*(-30 + \[Gamma]*(12 + 7*\[Gamma]))))*v[2])/(8*mB^3*(-1 + \[Gamma]^2)^(3/2))));


\[CapitalDelta]pPcons[3,1] = (L*((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
   b*((4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (32*\[Gamma]*(-1 + 3*\[Gamma]^2)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2))))*m[1]^3*m[2] + 
 (L*((8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[1]])/(3*mB^5*(-1 + \[Gamma]^2)^2) + 
     (8*(20 + 45*\[Gamma]^2 - 78*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^2)) + 
   b*((4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (4*(41 + 80*\[Gamma]^2 - 140*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
   ArcCosh[\[Gamma]]*(L*((16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
       (16*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2))) + 
     b*((-48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
       (48*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)))))*m[1]^2*m[2]^2 + 
 (L*((4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^2) + 
     (4*\[Gamma]*(3 - 12*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^2)) + 
   b*((32*\[Gamma]*(-1 + 3*\[Gamma]^2)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)) + (4*\[Gamma]*(13 - 52*\[Gamma]^2 + 40*\[Gamma]^4)*dot[L, a[2]])/
      (mB^5*(-1 + \[Gamma]^2)^2)))*m[1]*m[2]^3;


\[CapitalDelta]pMcons[3,1] = m[1]^3*m[2]*(L*((Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   (-((Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
     (3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
   ((Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     (3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
 m[1]*m[2]^3*(L*((3*Pi*(1 - 9*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (Pi*\[Gamma]*(9 - 40*\[Gamma]^2 + 35*\[Gamma]^4)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   ((-3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (Pi*\[Gamma]*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
   ((3*Pi*\[Gamma]^2*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     (Pi*\[Gamma]^2*(15 - 62*\[Gamma]^2 + 55*\[Gamma]^4)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
 m[1]^2*m[2]^2*(L*((Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[1], v[2]])/
      (2*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*(3 + 15*\[Gamma] - 30*\[Gamma]^2 - 69*\[Gamma]^3 + 35*\[Gamma]^4 + 60*\[Gamma]^5)*dot[a[2], v[1]])/
      (2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   (-((Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) - 
     (Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*
    v[1] + ((Pi*\[Gamma]*(12 + 15*\[Gamma] - 51*\[Gamma]^2 - 62*\[Gamma]^3 + 45*\[Gamma]^4 + 55*\[Gamma]^5)*dot[L, a[1]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)) + (Pi*\[Gamma]*(15 + 12*\[Gamma] - 62*\[Gamma]^2 - 51*\[Gamma]^3 + 55*\[Gamma]^4 + 45*\[Gamma]^5)*dot[L, a[2]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]);


\[CapitalDelta]pPrad[3,1] = (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*
  (L*dot[b, a[1]] + L*dot[b, a[2]] + 3*b*(dot[L, a[1]] + dot[L, a[2]]))*m[1]^2*m[2]^2)/(3*mB^5*(-1 + \[Gamma]^2)^2);


\[CapitalDelta]pMrad[3,1] = m[1]^2*m[2]^2*(L*(-1/16*(Pi*(-233 + 1205*\[Gamma] - 1842*\[Gamma]^2 + 1026*\[Gamma]^3 - 501*\[Gamma]^4 + 249*\[Gamma]^5)*dot[a[1], v[2]])/
      (mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(-527 + 1787*\[Gamma] - 2115*\[Gamma]^2 + 1465*\[Gamma]^3 - 714*\[Gamma]^4 + 176*\[Gamma]^5)*
      dot[a[2], v[1]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)) + 
  (-1/16*(Pi*\[Gamma]*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[1]])/
      (mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*\[Gamma]*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 
       210*\[Gamma]^6)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*v[1] + 
  ((Pi*(1245 - 4243*\[Gamma] + 4732*\[Gamma]^2 - 1350*\[Gamma]^3 - 219*\[Gamma]^4 - 279*\[Gamma]^5 + 210*\[Gamma]^6)*dot[L, a[1]])/
     (16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + (Pi*(1352 - 4741*\[Gamma] + 5393*\[Gamma]^2 - 1627*\[Gamma]^3 - 111*\[Gamma]^4 - 356*\[Gamma]^5 + 
       210*\[Gamma]^6)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*v[2] + 
  ArcCosh[\[Gamma]]*(L*((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[a[1], v[2]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
      (9*Pi*\[Gamma]*(3 - 17*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[2], v[1]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
    ((-3*Pi*\[Gamma]^3*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
      (15*Pi*\[Gamma]^3*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
    ((3*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
      (15*Pi*\[Gamma]^2*(9 - 27*\[Gamma]^2 + 14*\[Gamma]^4)*dot[L, a[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
  Log[(1 + \[Gamma])/2]*(L*((-3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[a[1], v[2]])/
       (2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) - (3*Pi*(-13 + 67*\[Gamma] - 135*\[Gamma]^2 + 65*\[Gamma]^3)*dot[a[2], v[1]])/
       (8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2)) + ((3*Pi*\[Gamma]*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[L, a[1]])/
       (2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) + (3*Pi*\[Gamma]*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*dot[L, a[2]])/
       (8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*v[1] + ((-3*Pi*(-3 + 10*\[Gamma] - 28*\[Gamma]^2 + 22*\[Gamma]^3 + 7*\[Gamma]^4)*dot[L, a[1]])/
       (2*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) - (3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*dot[L, a[2]])/
       (8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*v[2]));


\[CapitalDelta]pPcons[3,2] = m[1]^3*m[2]*
  (L*(dot[b, a[1]]*(((-420 + \[Gamma]^2*(5880 - 5496*CE[1]) + 548*CE[1] - 320*\[Gamma]^6*(-21 + 19*CE[1]) + 
          32*\[Gamma]^4*(-385 + 349*CE[1]))*dot[L, a[1]])/(35*mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       (4*(-2 + 29*\[Gamma]^2 - 60*\[Gamma]^4 + 32*\[Gamma]^6)*dot[L, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((4*(-3 + 42*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(5/2)) - 
       (4*(10 + \[Gamma]^4*(300 - 320*CE[2]) - 6*CE[2] + 32*\[Gamma]^6*(-5 + 6*CE[2]) + \[Gamma]^2*(-145 + 129*CE[2]))*
         dot[L, a[2]])/(5*mB^6*(-1 + \[Gamma]^2)^(5/2)))) + 
   b*((4*(245 + \[Gamma]^4*(8680 - 6004*CE[1]) - 309*CE[1] + 40*\[Gamma]^6*(-126 + 83*CE[1]) + 
        \[Gamma]^2*(-3850 + 2958*CE[1]))*dot[b, a[1]]^2)/(35*mB^8*(-1 + \[Gamma]^2)^(5/2)) - 
     (4*(-9 + 155*\[Gamma]^2 - 356*\[Gamma]^4 + 208*\[Gamma]^6)*dot[b, a[1]]*dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (4*(\[Gamma]^4*(540 - 490*CE[2]) - 2*(-5 + CE[2]) + 16*\[Gamma]^6*(-20 + 19*CE[2]) + 3*\[Gamma]^2*(-75 + 61*CE[2]))*
       dot[b, a[2]]^2)/(5*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*(-21 + 19*CE[1] + 8*\[Gamma]^4*(-49 + 24*CE[1]) - 4*\[Gamma]^2*(-70 + 37*CE[1]))*dot[a[1], a[1]])/
      (7*mB^6*(-1 + \[Gamma]^2)^(3/2)) - (32*(1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (4*(245 + \[Gamma]^4*(8400 - 4196*CE[1]) - 261*CE[1] + 40*\[Gamma]^6*(-126 + 61*CE[1]) + 4*\[Gamma]^2*(-910 + 513*CE[1]))*
       dot[a[1], v[2]]^2)/(35*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (8*(-5 + \[Gamma]^2*(80 - 42*CE[2]) + CE[2] + 4*\[Gamma]^4*(-30 + 19*CE[2]))*dot[a[2], a[2]])/
      (5*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (8*(\[Gamma] + 40*\[Gamma]^3 - 120*\[Gamma]^5 + 80*\[Gamma]^7)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^6*(-1 + \[Gamma]^2)^(7/2)) + (4*(5 + \[Gamma]^4*(360 - 218*CE[2]) - 4*CE[2] + 5*\[Gamma]^2*(-26 + 15*CE[2]) + 
        8*\[Gamma]^6*(-30 + 19*CE[2]))*dot[a[2], v[1]]^2)/(5*mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
   (dot[b, a[1]]*((-4*\[Gamma]*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/
        (mB^6*(-1 + \[Gamma]^2)^(7/2)) - (4*\[Gamma]^2*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*(((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (4*\[Gamma]^2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   (dot[b, a[1]]*((4*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (4*\[Gamma]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*(((4 - 8*\[Gamma]^2)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - 
       (4*\[Gamma]*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[2]) + 
 m[1]*m[2]^3*
  (L*(dot[b, a[1]]*((-4*(10 + \[Gamma]^4*(300 - 320*CE[1]) - 6*CE[1] + 32*\[Gamma]^6*(-5 + 6*CE[1]) + 
          \[Gamma]^2*(-145 + 129*CE[1]))*dot[L, a[1]])/(5*mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       (4*(-3 + 42*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*dot[L, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((4*(-2 + 29*\[Gamma]^2 - 60*\[Gamma]^4 + 32*\[Gamma]^6)*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       ((-420 + \[Gamma]^2*(5880 - 5496*CE[2]) + 548*CE[2] - 320*\[Gamma]^6*(-21 + 19*CE[2]) + 
          32*\[Gamma]^4*(-385 + 349*CE[2]))*dot[L, a[2]])/(35*mB^6*(-1 + \[Gamma]^2)^(5/2)))) + 
   b*((4*(\[Gamma]^4*(540 - 490*CE[1]) - 2*(-5 + CE[1]) + 16*\[Gamma]^6*(-20 + 19*CE[1]) + 3*\[Gamma]^2*(-75 + 61*CE[1]))*
       dot[b, a[1]]^2)/(5*mB^8*(-1 + \[Gamma]^2)^(5/2)) - (4*(-9 + 155*\[Gamma]^2 - 356*\[Gamma]^4 + 208*\[Gamma]^6)*dot[b, a[1]]*
       dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (4*(245 + \[Gamma]^4*(8680 - 6004*CE[2]) - 309*CE[2] + 40*\[Gamma]^6*(-126 + 83*CE[2]) + \[Gamma]^2*(-3850 + 2958*CE[2]))*
       dot[b, a[2]]^2)/(35*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*(-5 + \[Gamma]^2*(80 - 42*CE[1]) + CE[1] + 4*\[Gamma]^4*(-30 + 19*CE[1]))*dot[a[1], a[1]])/
      (5*mB^6*(-1 + \[Gamma]^2)^(3/2)) - (32*(1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[1], a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (4*(5 + \[Gamma]^4*(360 - 218*CE[1]) - 4*CE[1] + 5*\[Gamma]^2*(-26 + 15*CE[1]) + 8*\[Gamma]^6*(-30 + 19*CE[1]))*
       dot[a[1], v[2]]^2)/(5*mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
     (8*(-21 + 19*CE[2] + 8*\[Gamma]^4*(-49 + 24*CE[2]) - 4*\[Gamma]^2*(-70 + 37*CE[2]))*dot[a[2], a[2]])/
      (7*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (8*(\[Gamma] + 40*\[Gamma]^3 - 120*\[Gamma]^5 + 80*\[Gamma]^7)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^6*(-1 + \[Gamma]^2)^(7/2)) + (4*(245 + \[Gamma]^4*(8400 - 4196*CE[2]) - 261*CE[2] + 
        40*\[Gamma]^6*(-126 + 61*CE[2]) + 4*\[Gamma]^2*(-910 + 513*CE[2]))*dot[a[2], v[1]]^2)/
      (35*mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
   (dot[b, a[1]]*((-4*\[Gamma]*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       ((4 - 8*\[Gamma]^2)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((4*\[Gamma]*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (4*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   (dot[b, a[1]]*((4*\[Gamma]^2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       ((-4*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((-4*\[Gamma]^2*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - 
       (4*\[Gamma]*(-1 + 2*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[2]) + 
 m[1]^2*m[2]^2*
  (L*(dot[b, a[1]]*((-8*\[Gamma]*(-376 + \[Gamma]^4*(2444 - 1762*CE[1]) - 402*CE[1] + 40*\[Gamma]^6*(-5 + 8*CE[1]) + 
          \[Gamma]^2*(-353 + 539*CE[1]))*dot[L, a[1]])/(15*mB^6*(-1 + \[Gamma]^2)^(5/2)) + 
       (8*\[Gamma]*(59 - \[Gamma]^2 - 560*\[Gamma]^4 + 40*\[Gamma]^6)*dot[L, a[2]])/(3*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
     dot[b, a[2]]*((8*\[Gamma]*(59 - \[Gamma]^2 - 560*\[Gamma]^4 + 40*\[Gamma]^6)*dot[L, a[1]])/(3*mB^6*(-1 + \[Gamma]^2)^(5/2)) - 
       (8*\[Gamma]*(-376 + \[Gamma]^4*(2444 - 1762*CE[2]) - 402*CE[2] + 40*\[Gamma]^6*(-5 + 8*CE[2]) + 
          \[Gamma]^2*(-353 + 539*CE[2]))*dot[L, a[2]])/(15*mB^6*(-1 + \[Gamma]^2)^(5/2)))) + 
   b*((8*\[Gamma]*(-872 + 400*\[Gamma]^6*(-1 + CE[1]) - 729*CE[1] - 8*\[Gamma]^4*(-566 + 373*CE[1]) + \[Gamma]^2*(-241 + 718*CE[1]))*
       dot[b, a[1]]^2)/(15*mB^8*(-1 + \[Gamma]^2)^(5/2)) - (16*\[Gamma]*(142 - 95*\[Gamma]^2 - 1048*\[Gamma]^4 + 80*\[Gamma]^6)*
       dot[b, a[1]]*dot[b, a[2]])/(3*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*\[Gamma]*(-872 + 400*\[Gamma]^6*(-1 + CE[2]) - 729*CE[2] - 8*\[Gamma]^4*(-566 + 373*CE[2]) + \[Gamma]^2*(-241 + 718*CE[2]))*
       dot[b, a[2]]^2)/(15*mB^8*(-1 + \[Gamma]^2)^(5/2)) + 
     (8*\[Gamma]*(2238 + \[Gamma]^2*(3084 - 1582*CE[1]) - 619*CE[1] + 8*\[Gamma]^4*(-39 + 22*CE[1]))*dot[a[1], a[1]])/
      (15*mB^6*(-1 + \[Gamma]^2)^(3/2)) - (64*\[Gamma]*(-46 - 60*\[Gamma]^2 + 5*\[Gamma]^4)*dot[a[1], a[2]])/
      (mB^6*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]*(-4497 + \[Gamma]^4*(4340 - 2290*CE[1]) + 2586*CE[1] + 
        8*\[Gamma]^6*(-27 + 16*CE[1]) + \[Gamma]^2*(-2642 + 2171*CE[1]))*dot[a[1], v[2]]^2)/
      (15*mB^6*(-1 + \[Gamma]^2)^(7/2)) + (8*\[Gamma]*(2238 + \[Gamma]^2*(3084 - 1582*CE[2]) - 619*CE[2] + 
        8*\[Gamma]^4*(-39 + 22*CE[2]))*dot[a[2], a[2]])/(15*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (16*(150 + 1455*\[Gamma]^2 + 188*\[Gamma]^4 - 932*\[Gamma]^6 + 60*\[Gamma]^8)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (3*mB^6*(-1 + \[Gamma]^2)^(7/2)) + (8*\[Gamma]*(-4497 + \[Gamma]^4*(4340 - 2290*CE[2]) + 2586*CE[2] + 
        8*\[Gamma]^6*(-27 + 16*CE[2]) + \[Gamma]^2*(-2642 + 2171*CE[2]))*dot[a[2], v[1]]^2)/
      (15*mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
   ArcCosh[\[Gamma]]*
    (L*(dot[b, a[1]]*((16*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + 
            \[Gamma]^4*(-2 + 26*CE[1]))*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^3) + 
         (8*(1 - 12*\[Gamma]^2 + 20*\[Gamma]^4 + 160*\[Gamma]^6 - 16*\[Gamma]^8)*dot[L, a[2]])/(mB^6*(-1 + \[Gamma]^2)^3)) + 
       dot[b, a[2]]*((8*(1 - 12*\[Gamma]^2 + 20*\[Gamma]^4 + 160*\[Gamma]^6 - 16*\[Gamma]^8)*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^3) + 
         (16*(8*\[Gamma]^8*(-1 + CE[2]) - 3*CE[2] - 6*\[Gamma]^2*(2 + 3*CE[2]) - 8*\[Gamma]^6*(-9 + 7*CE[2]) + 
            \[Gamma]^4*(-2 + 26*CE[2]))*dot[L, a[2]])/(mB^6*(-1 + \[Gamma]^2)^3))) + 
     b*((-32*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + 
          \[Gamma]^4*(-2 + 26*CE[1]))*dot[b, a[1]]^2)/(mB^8*(-1 + \[Gamma]^2)^3) + 
       (32*(-1 + 12*\[Gamma]^2 - 20*\[Gamma]^4 - 160*\[Gamma]^6 + 16*\[Gamma]^8)*dot[b, a[1]]*dot[b, a[2]])/(mB^8*(-1 + \[Gamma]^2)^3) - 
       (32*(8*\[Gamma]^8*(-1 + CE[2]) - 3*CE[2] - 6*\[Gamma]^2*(2 + 3*CE[2]) - 8*\[Gamma]^6*(-9 + 7*CE[2]) + 
          \[Gamma]^4*(-2 + 26*CE[2]))*dot[b, a[2]]^2)/(mB^8*(-1 + \[Gamma]^2)^3) - 
       (16*(\[Gamma]^4*(96 - 56*CE[1]) + \[Gamma]^2*(84 - 24*CE[1]) - 3*(-4 + CE[1]) + 4*\[Gamma]^6*(-3 + 2*CE[1]))*
         dot[a[1], a[1]])/(mB^6*(-1 + \[Gamma]^2)^2) + (96*(-5 - 35*\[Gamma]^2 - 36*\[Gamma]^4 + 4*\[Gamma]^6)*dot[a[1], a[2]])/
        (mB^6*(-1 + \[Gamma]^2)^2) - (16*(4*\[Gamma]^8*(-3 + 2*CE[1]) - 20*\[Gamma]^6*(-7 + 4*CE[1]) + 3*(-8 + 5*CE[1]) + 
          4*\[Gamma]^4*(-9 + 11*CE[1]) + 3*\[Gamma]^2*(-56 + 33*CE[1]))*dot[a[1], v[2]]^2)/(mB^6*(-1 + \[Gamma]^2)^4) - 
       (16*(\[Gamma]^4*(96 - 56*CE[2]) + \[Gamma]^2*(84 - 24*CE[2]) - 3*(-4 + CE[2]) + 4*\[Gamma]^6*(-3 + 2*CE[2]))*
         dot[a[2], a[2]])/(mB^6*(-1 + \[Gamma]^2)^2) - (32*\[Gamma]*(88 + 210*\[Gamma]^2 - 21*\[Gamma]^4 - 136*\[Gamma]^6 + 12*\[Gamma]^8)*
         dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^4) - 
       (16*(4*\[Gamma]^8*(-3 + 2*CE[2]) - 20*\[Gamma]^6*(-7 + 4*CE[2]) + 3*(-8 + 5*CE[2]) + 4*\[Gamma]^4*(-9 + 11*CE[2]) + 
          3*\[Gamma]^2*(-56 + 33*CE[2]))*dot[a[2], v[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^4))) + 
   (dot[b, a[1]]*((-4*(-1 + 3*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - 
       (8*\[Gamma]^3*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((4*(-1 + 3*\[Gamma]^2)*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (8*\[Gamma]^3*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
   (dot[b, a[1]]*((8*\[Gamma]^3*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) + 
       (4*(-1 + 3*\[Gamma]^2)*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))) + 
     dot[b, a[2]]*((-8*\[Gamma]^3*dot[a[1], v[2]])/(mB^6*(-1 + \[Gamma]^2)^(7/2)) - 
       (4*(-1 + 3*\[Gamma]^2)*(-1 + (1 - 2*\[Gamma]^2)^2*CE[2])*dot[a[2], v[1]])/(mB^6*(-1 + \[Gamma]^2)^(7/2))))*v[2]);


\[CapitalDelta]pMcons[3,2] = m[1]^3*m[2]*
  (L*(((Pi*(\[Gamma]^6*(2660 - 1110*CE[1]) - 876*\[Gamma]^2*(-2 + CE[1]) + 3*(-38 + 41*CE[1]) + 
          5*\[Gamma]^4*(-850 + 363*CE[1]))*dot[L, a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*(-12 + 183*\[Gamma]^2 - 445*\[Gamma]^4 + 280*\[Gamma]^6)*dot[L, a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + 
     ((-3*Pi*\[Gamma]*(19 - 67*\[Gamma]^2 + 50*\[Gamma]^4)*dot[L, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)^3) + 
       (3*Pi*\[Gamma]*(-60 + \[Gamma]^2*(212 - 78*CE[2]) + 17*CE[2] + \[Gamma]^4*(-160 + 69*CE[2]))*dot[L, a[2]])/
        (8*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[2], v[1]]) + 
   b*(-1/2*(Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/(mB^7*(-1 + \[Gamma]^2)^2) + 
     (3*Pi*\[Gamma]*(-8 + CE[2] - 5*\[Gamma]^2*(-4 + 3*CE[2]))*dot[b, a[2]]*dot[a[2], v[1]])/(4*mB^7*(-1 + \[Gamma]^2)^2) + 
     dot[b, a[1]]*((Pi*(-6 + \[Gamma]^2*(90 - 63*CE[1]) + 9*CE[1] + 10*\[Gamma]^4*(-14 + 9*CE[1]))*dot[a[1], v[2]])/
        (4*mB^7*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(mB^7*(-1 + \[Gamma]^2)^2))) + 
   ((Pi*\[Gamma]*(-366 + \[Gamma]^6*(5020 - 3750*CE[1]) + \[Gamma]^2*(3528 - 2964*CE[1]) + 411*CE[1] + 
        \[Gamma]^4*(-8038 + 6159*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[1]]*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(-20 + \[Gamma]^6*(300 - 260*CE[2]) + \[Gamma]^2*(202 - 169*CE[2]) + 17*CE[2] + 10*\[Gamma]^4*(-47 + 40*CE[2]))*
       dot[b, a[2]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(\[Gamma]^6*(2020 - 990*CE[1]) + \[Gamma]^2*(1368 - 780*CE[1]) + 
        3*(-38 + 37*CE[1]) + \[Gamma]^4*(-3226 + 1611*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(\[Gamma]^6*(4460 - 2190*CE[1]) + \[Gamma]^2*(2952 - 1716*CE[1]) + 3*(-82 + 85*CE[1]) + 
        \[Gamma]^4*(-7022 + 3507*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) - 
     (3*Pi*\[Gamma]*(12 + \[Gamma]^4*(376 - 197*CE[2]) - 9*CE[2] + 12*\[Gamma]^2*(-13 + 7*CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]))*
       dot[a[2], a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]^2*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*
       dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*\[Gamma]*(\[Gamma]^6*(240 - 130*CE[2]) + \[Gamma]^2*(146 - 83*CE[2]) + 10*(-1 + CE[2]) + \[Gamma]^4*(-364 + 191*CE[2]))*
       dot[a[2], v[1]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4))*v[1] + 
   ((Pi*(366 + \[Gamma]^4*(8038 - 6159*CE[1]) - 411*CE[1] + 12*\[Gamma]^2*(-294 + 247*CE[1]) + 
        10*\[Gamma]^6*(-502 + 375*CE[1]))*dot[b, a[1]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[1]]*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*(20 + \[Gamma]^4*(470 - 400*CE[2]) - 17*CE[2] + 20*\[Gamma]^6*(-15 + 13*CE[2]) + \[Gamma]^2*(-202 + 169*CE[2]))*
       dot[b, a[2]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*(114 + \[Gamma]^4*(3226 - 1611*CE[1]) - 111*CE[1] + 12*\[Gamma]^2*(-114 + 65*CE[1]) + 
        10*\[Gamma]^6*(-202 + 99*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*(246 + \[Gamma]^4*(7022 - 3507*CE[1]) - 255*CE[1] + 12*\[Gamma]^2*(-246 + 143*CE[1]) + 
        10*\[Gamma]^6*(-446 + 219*CE[1]))*dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*(12 + \[Gamma]^4*(376 - 197*CE[2]) - 9*CE[2] + 12*\[Gamma]^2*(-13 + 7*CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]))*
       dot[a[2], a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*
       dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (3*Pi*(\[Gamma]^4*(364 - 191*CE[2]) - 10*(-1 + CE[2]) + 10*\[Gamma]^6*(-24 + 13*CE[2]) + \[Gamma]^2*(-146 + 83*CE[2]))*
       dot[a[2], v[1]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4))*v[2]) + 
 m[1]*m[2]^3*(L*(((-3*Pi*\[Gamma]*(-60 + \[Gamma]^2*(212 - 78*CE[1]) + 17*CE[1] + \[Gamma]^4*(-160 + 69*CE[1]))*dot[L, a[1]])/
        (8*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(19 - 67*\[Gamma]^2 + 50*\[Gamma]^4)*dot[L, a[2]])/(2*mB^5*(-1 + \[Gamma]^2)^3))*
      dot[a[1], v[2]] + ((Pi*(12 - 183*\[Gamma]^2 + 445*\[Gamma]^4 - 280*\[Gamma]^6)*dot[L, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)^3) + 
       (Pi*(114 + 876*\[Gamma]^2*(-2 + CE[2]) - 123*CE[2] + 10*\[Gamma]^6*(-266 + 111*CE[2]) - 
          5*\[Gamma]^4*(-850 + 363*CE[2]))*dot[L, a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[2], v[1]]) + 
   b*((3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[b, a[2]]*dot[a[1], v[2]])/(mB^7*(-1 + \[Gamma]^2)^2) + 
     (Pi*(6 + \[Gamma]^4*(140 - 90*CE[2]) - 9*CE[2] + 9*\[Gamma]^2*(-10 + 7*CE[2]))*dot[b, a[2]]*dot[a[2], v[1]])/
      (4*mB^7*(-1 + \[Gamma]^2)^2) + dot[b, a[1]]*((3*Pi*\[Gamma]*(8 - CE[1] + 5*\[Gamma]^2*(-4 + 3*CE[1]))*dot[a[1], v[2]])/
        (4*mB^7*(-1 + \[Gamma]^2)^2) + (Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^7*(-1 + \[Gamma]^2)^2))) + 
   ((3*Pi*(-20 + \[Gamma]^6*(300 - 260*CE[1]) + \[Gamma]^2*(202 - 169*CE[1]) + 17*CE[1] + 10*\[Gamma]^4*(-47 + 40*CE[1]))*
       dot[b, a[1]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + (Pi*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[1]]*
       dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + 
     (Pi*(-366 + \[Gamma]^6*(5020 - 3750*CE[2]) + \[Gamma]^2*(3528 - 2964*CE[2]) + 411*CE[2] + 
        \[Gamma]^4*(-8038 + 6159*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) - 
     (3*Pi*(12 + \[Gamma]^4*(376 - 197*CE[1]) - 9*CE[1] + 12*\[Gamma]^2*(-13 + 7*CE[1]) + 10*\[Gamma]^6*(-24 + 13*CE[1]))*
       dot[a[1], a[1]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + (Pi*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*(\[Gamma]^6*(240 - 130*CE[1]) + \[Gamma]^2*(146 - 83*CE[1]) + 10*(-1 + CE[1]) + 
        \[Gamma]^4*(-364 + 191*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*(\[Gamma]^6*(2020 - 990*CE[2]) + \[Gamma]^2*(1368 - 780*CE[2]) + 3*(-38 + 37*CE[2]) + 
        \[Gamma]^4*(-3226 + 1611*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*(\[Gamma]^6*(4460 - 2190*CE[2]) + \[Gamma]^2*(2952 - 1716*CE[2]) + 3*(-82 + 85*CE[2]) + 
        \[Gamma]^4*(-7022 + 3507*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4))*v[1] + 
   ((3*Pi*\[Gamma]*(20 + \[Gamma]^4*(470 - 400*CE[1]) - 17*CE[1] + 20*\[Gamma]^6*(-15 + 13*CE[1]) + \[Gamma]^2*(-202 + 169*CE[1]))*
       dot[b, a[1]]^2)/(8*mB^7*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[1]]*
       dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(366 + \[Gamma]^4*(8038 - 6159*CE[2]) - 411*CE[2] + 
        12*\[Gamma]^2*(-294 + 247*CE[2]) + 10*\[Gamma]^6*(-502 + 375*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma]^2)^3) + 
     (3*Pi*\[Gamma]*(12 + \[Gamma]^4*(376 - 197*CE[1]) - 9*CE[1] + 12*\[Gamma]^2*(-13 + 7*CE[1]) + 10*\[Gamma]^6*(-24 + 13*CE[1]))*
       dot[a[1], a[1]])/(8*mB^5*(-1 + \[Gamma]^2)^3) + (Pi*\[Gamma]*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*
       dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(\[Gamma]^4*(364 - 191*CE[1]) - 10*(-1 + CE[1]) + 
        10*\[Gamma]^6*(-24 + 13*CE[1]) + \[Gamma]^2*(-146 + 83*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^5*(-1 + \[Gamma]^2)^4) + 
     (Pi*\[Gamma]*(114 + \[Gamma]^4*(3226 - 1611*CE[2]) - 111*CE[2] + 12*\[Gamma]^2*(-114 + 65*CE[2]) + 
        10*\[Gamma]^6*(-202 + 99*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + 
     (Pi*\[Gamma]^2*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (2*mB^5*(-1 + \[Gamma]^2)^4) + (Pi*\[Gamma]*(246 + \[Gamma]^4*(7022 - 3507*CE[2]) - 255*CE[2] + 
        12*\[Gamma]^2*(-246 + 143*CE[2]) + 10*\[Gamma]^6*(-446 + 219*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma]^2)^4))*
    v[2]) + m[1]^2*m[2]^2*
  (L*(((Pi*(-72 + \[Gamma]^2*(654 - 339*CE[1]) + \[Gamma]*(570 - 261*CE[1]) + 66*CE[1] + 120*\[Gamma]^6*CE[1] - 
          60*\[Gamma]^5*(-32 + 17*CE[1]) + \[Gamma]^4*(-590 + 249*CE[1]) + \[Gamma]^3*(-2434 + 1137*CE[1]))*dot[L, a[1]])/
        (16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(-12 + 66*\[Gamma] + 123*\[Gamma]^2 - 316*\[Gamma]^3 - 145*\[Gamma]^4 + 290*\[Gamma]^5)*
         dot[L, a[2]])/(2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2))*dot[a[1], v[2]] + 
     ((Pi*(12 - 66*\[Gamma] - 123*\[Gamma]^2 + 316*\[Gamma]^3 + 145*\[Gamma]^4 - 290*\[Gamma]^5)*dot[L, a[1]])/
        (2*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(72 + \[Gamma]^3*(2434 - 1137*CE[2]) + \[Gamma]^4*(590 - 249*CE[2]) - 
          66*CE[2] - 120*\[Gamma]^6*CE[2] + 60*\[Gamma]^5*(-32 + 17*CE[2]) + 3*\[Gamma]*(-190 + 87*CE[2]) + 
          \[Gamma]^2*(-654 + 339*CE[2]))*dot[L, a[2]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2))*dot[a[2], v[1]]) + 
   b*(-1/2*(Pi*(3 - 9*\[Gamma] - 51*\[Gamma]^2 + 25*\[Gamma]^3 + 80*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/(mB^7*(-1 + \[Gamma]^2)^2) + 
     (Pi*(6 + \[Gamma]^3*(70 - 45*CE[2]) - 3*CE[2] - 30*\[Gamma]^4*(-4 + 3*CE[2]) + \[Gamma]*(-30 + 9*CE[2]) + 
        \[Gamma]^2*(-78 + 51*CE[2]))*dot[b, a[2]]*dot[a[2], v[1]])/(4*mB^7*(-1 + \[Gamma]^2)^2) + 
     dot[b, a[1]]*((Pi*(\[Gamma]^2*(78 - 51*CE[1]) + \[Gamma]*(30 - 9*CE[1]) + 3*(-2 + CE[1]) + 30*\[Gamma]^4*(-4 + 3*CE[1]) + 
          5*\[Gamma]^3*(-14 + 9*CE[1]))*dot[a[1], v[2]])/(4*mB^7*(-1 + \[Gamma]^2)^2) + 
       (Pi*(3 - 9*\[Gamma] - 51*\[Gamma]^2 + 25*\[Gamma]^3 + 80*\[Gamma]^4)*dot[a[2], v[1]])/(2*mB^7*(-1 + \[Gamma]^2)^2))) + 
   (-1/32*(Pi*(366 + \[Gamma]^4*(7060 - 5430*CE[1]) + \[Gamma]^3*(978 - 729*CE[1]) - 411*CE[1] + 
         240*\[Gamma]^6*(-15 + 13*CE[1]) + 9*\[Gamma]*(-14 + 23*CE[1]) + 10*\[Gamma]^5*(-142 + 63*CE[1]) + 
         3*\[Gamma]^2*(-1134 + 919*CE[1]))*dot[b, a[1]]^2)/(mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(-39 + 381*\[Gamma]^2 - 874*\[Gamma]^4 + 550*\[Gamma]^6)*dot[b, a[1]]*dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(-240 + \[Gamma]^6*(5020 - 3750*CE[2]) + \[Gamma]^2*(2550 - 2235*CE[2]) + \[Gamma]^3*(978 - 729*CE[2]) + 204*CE[2] + 
        9*\[Gamma]*(-14 + 23*CE[2]) + 10*\[Gamma]^5*(-142 + 63*CE[2]) + \[Gamma]^4*(-6618 + 5529*CE[2]))*dot[b, a[2]]^2)/
      (32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(\[Gamma]^2*(1326 - 723*CE[1]) + \[Gamma]^5*(580 - 210*CE[1]) + 
        \[Gamma]*(42 - 57*CE[1]) - 60*\[Gamma]^6*(-24 + 13*CE[1]) + 3*(-38 + 37*CE[1]) + 3*\[Gamma]^3*(-130 + 73*CE[1]) + 
        4*\[Gamma]^4*(-709 + 348*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(-12 + 147*\[Gamma]^2 - 349*\[Gamma]^4 + 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) - 
     (Pi*(246 + \[Gamma]^4*(5948 - 2922*CE[1]) + \[Gamma]^3*(1074 - 585*CE[1]) - 255*CE[1] + 120*\[Gamma]^6*(-24 + 13*CE[1]) + 
        9*\[Gamma]*(-14 + 15*CE[1]) + 10*\[Gamma]^5*(-158 + 63*CE[1]) + 3*\[Gamma]^2*(-942 + 527*CE[1]))*dot[a[1], v[2]]^2)/
      (32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + (Pi*(-72 + \[Gamma]^6*(2020 - 990*CE[2]) + \[Gamma]^2*(978 - 561*CE[2]) + 
        \[Gamma]^3*(390 - 219*CE[2]) + 54*CE[2] + 10*\[Gamma]^5*(-58 + 21*CE[2]) + \[Gamma]*(-42 + 57*CE[2]) + 
        3*\[Gamma]^4*(-882 + 467*CE[2]))*dot[a[2], a[2]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*\[Gamma]*(15 - 261*\[Gamma]^2 + 668*\[Gamma]^4 - 440*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (2*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + (Pi*(\[Gamma]^6*(4460 - 2190*CE[2]) + \[Gamma]^3*(1074 - 585*CE[2]) + 
        120*(-1 + CE[2]) + 9*\[Gamma]*(-14 + 15*CE[2]) + 10*\[Gamma]^5*(-158 + 63*CE[2]) - 3*\[Gamma]^2*(-626 + 377*CE[2]) + 
        3*\[Gamma]^4*(-1814 + 959*CE[2]))*dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3))*v[1] + 
   ((Pi*(240 + \[Gamma]^4*(6618 - 5529*CE[1]) + \[Gamma]^5*(1420 - 630*CE[1]) - 204*CE[1] - 9*\[Gamma]*(-14 + 23*CE[1]) + 
        15*\[Gamma]^2*(-170 + 149*CE[1]) + 10*\[Gamma]^6*(-502 + 375*CE[1]) + \[Gamma]^3*(-978 + 729*CE[1]))*dot[b, a[1]]^2)/
      (32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(39 - 381*\[Gamma]^2 + 874*\[Gamma]^4 - 550*\[Gamma]^6)*dot[b, a[1]]*
       dot[b, a[2]])/(2*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(366 + \[Gamma]^4*(7060 - 5430*CE[2]) + \[Gamma]^3*(978 - 729*CE[2]) - 411*CE[2] + 240*\[Gamma]^6*(-15 + 13*CE[2]) + 
        9*\[Gamma]*(-14 + 23*CE[2]) + 10*\[Gamma]^5*(-142 + 63*CE[2]) + 3*\[Gamma]^2*(-1134 + 919*CE[2]))*dot[b, a[2]]^2)/
      (32*mB^7*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*(72 + \[Gamma]^5*(580 - 210*CE[1]) + \[Gamma]*(42 - 57*CE[1]) - 54*CE[1] + 
        3*\[Gamma]^3*(-130 + 73*CE[1]) + 10*\[Gamma]^6*(-202 + 99*CE[1]) - 3*\[Gamma]^4*(-882 + 467*CE[1]) + 
        \[Gamma]^2*(-978 + 561*CE[1]))*dot[a[1], a[1]])/(16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(12 - 147*\[Gamma]^2 + 349*\[Gamma]^4 - 220*\[Gamma]^6)*dot[a[1], a[2]])/(mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + 
     (Pi*(\[Gamma]^4*(5442 - 2877*CE[1]) + \[Gamma]^5*(1580 - 630*CE[1]) - 120*(-1 + CE[1]) - 9*\[Gamma]*(-14 + 15*CE[1]) + 
        3*\[Gamma]^3*(-358 + 195*CE[1]) + 10*\[Gamma]^6*(-446 + 219*CE[1]) + 3*\[Gamma]^2*(-626 + 377*CE[1]))*
       dot[a[1], v[2]]^2)/(32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     (Pi*(114 + \[Gamma]^3*(390 - 219*CE[2]) - 111*CE[2] + 60*\[Gamma]^6*(-24 + 13*CE[2]) + 10*\[Gamma]^5*(-58 + 21*CE[2]) + 
        \[Gamma]*(-42 + 57*CE[2]) + 3*\[Gamma]^2*(-442 + 241*CE[2]) - 4*\[Gamma]^4*(-709 + 348*CE[2]))*dot[a[2], a[2]])/
      (16*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^2) + (Pi*\[Gamma]*(-15 + 261*\[Gamma]^2 - 668*\[Gamma]^4 + 440*\[Gamma]^6)*dot[a[1], v[2]]*
       dot[a[2], v[1]])/(2*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
     (Pi*(246 + \[Gamma]^4*(5948 - 2922*CE[2]) + \[Gamma]^3*(1074 - 585*CE[2]) - 255*CE[2] + 120*\[Gamma]^6*(-24 + 13*CE[2]) + 
        9*\[Gamma]*(-14 + 15*CE[2]) + 10*\[Gamma]^5*(-158 + 63*CE[2]) + 3*\[Gamma]^2*(-942 + 527*CE[2]))*dot[a[2], v[1]]^2)/
      (32*mB^5*(-1 + \[Gamma])^4*(1 + \[Gamma])^3))*v[2]);


\[CapitalDelta]pPrad[3,2] = (16*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*
  (L*(-1 + \[Gamma]^2)*(mB - 2*mB*\[Gamma]^2)^2*(dot[b, a[1]]*(-((-1 + CE[1])*dot[L, a[1]]) + dot[L, a[2]]) + 
     dot[b, a[2]]*(dot[L, a[1]] - (-1 + CE[2])*dot[L, a[2]])) + 
   b*(2*(1 - 2*\[Gamma]^2)^2*(-1 + \[Gamma]^2)*(-1 + CE[1])*dot[b, a[1]]^2 - 4*(1 - 2*\[Gamma]^2)^2*(-1 + \[Gamma]^2)*dot[b, a[1]]*
      dot[b, a[2]] + 2*(1 - 2*\[Gamma]^2)^2*(-1 + \[Gamma]^2)*(-1 + CE[2])*dot[b, a[2]]^2 + 
     mB^2*((-1 + \[Gamma]^2)*(-1 + CE[1] + 2*\[Gamma]^2*(-1 + \[Gamma]^2)*(-3 + 2*CE[1]))*dot[a[1], a[1]] + 
       2*(1 - 7*\[Gamma]^2 + 12*\[Gamma]^4 - 6*\[Gamma]^6)*dot[a[1], a[2]] - dot[a[1], v[2]]^2 + 6*\[Gamma]^2*dot[a[1], v[2]]^2 - 
       6*\[Gamma]^4*dot[a[1], v[2]]^2 + CE[1]*dot[a[1], v[2]]^2 - 4*\[Gamma]^2*CE[1]*dot[a[1], v[2]]^2 + 
       4*\[Gamma]^4*CE[1]*dot[a[1], v[2]]^2 + dot[a[2], a[2]] - 7*\[Gamma]^2*dot[a[2], a[2]] + 12*\[Gamma]^4*dot[a[2], a[2]] - 
       6*\[Gamma]^6*dot[a[2], a[2]] - CE[2]*dot[a[2], a[2]] + 5*\[Gamma]^2*CE[2]*dot[a[2], a[2]] - 
       8*\[Gamma]^4*CE[2]*dot[a[2], a[2]] + 4*\[Gamma]^6*CE[2]*dot[a[2], a[2]] + 2*(\[Gamma] - 6*\[Gamma]^3 + 6*\[Gamma]^5)*
        dot[a[1], v[2]]*dot[a[2], v[1]] + (-1 + CE[2] + 2*\[Gamma]^2*(-1 + \[Gamma]^2)*(-3 + 2*CE[2]))*
        dot[a[2], v[1]]^2)))*m[1]^2*m[2]^2)/(3*mB^8*(-1 + \[Gamma]^2)^(7/2));


\[CapitalDelta]pMrad[3,2] = m[1]^2*m[2]^2*
 (L*((-1/640*(Pi*(32096 + \[Gamma]^2*(523488 - 212459*CE[1]) + \[Gamma]^4*(205216 - 104103*CE[1]) + 6172*CE[1] + 
          1575*\[Gamma]^8*CE[1] + 35*\[Gamma]^7*(-56 + 9*CE[1]) - 5*\[Gamma]^6*(-5920 + 3453*CE[1]) + 
          5*\[Gamma]^5*(-11368 + 6099*CE[1]) + 5*\[Gamma]*(-41976 + 10561*CE[1]) + 5*\[Gamma]^3*(-105112 + 49261*CE[1]))*
         dot[L, a[1]])/(mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
      (Pi*(2018 - 10629*\[Gamma] + 22423*\[Gamma]^2 - 20542*\[Gamma]^3 + 7588*\[Gamma]^4 - 1661*\[Gamma]^5 + 707*\[Gamma]^6)*dot[L, a[2]])/
       (16*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*dot[a[1], v[2]] + 
    (-1/64*(Pi*(8089 - 45207*\[Gamma] + 84833*\[Gamma]^2 - 73447*\[Gamma]^3 + 35107*\[Gamma]^4 - 10877*\[Gamma]^5 + 1571*\[Gamma]^6 + 315*\[Gamma]^7)*
         dot[L, a[1]])/(mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
      (Pi*(-13534 + \[Gamma]^3*(94548 - 44054*CE[2]) + \[Gamma]*(67492 - 39226*CE[2]) + 9937*CE[2] + 600*\[Gamma]^7*CE[2] - 
         25*\[Gamma]^6*(58 + CE[2]) - 40*\[Gamma]^5*(-263 + 171*CE[2]) + 3*\[Gamma]^2*(-39078 + 19649*CE[2]) + 
         \[Gamma]^4*(-40822 + 21141*CE[2]))*dot[L, a[2]])/(80*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*
     dot[a[2], v[1]]) + 
  b*((Pi*(-17902 + 72083*\[Gamma] - 113492*\[Gamma]^2 + 92517*\[Gamma]^3 - 40374*\[Gamma]^4 + 6293*\[Gamma]^5 - 264*\[Gamma]^6 + 947*\[Gamma]^7)*
      dot[b, a[2]]*dot[a[1], v[2]])/(64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*(40708 + \[Gamma]^2*(252374 - 236162*CE[2]) + \[Gamma]^4*(79948 - 73384*CE[2]) + \[Gamma]^6*(4010 - 980*CE[2]) - 
       30994*CE[2] + 25*\[Gamma]^7*(-29 + 43*CE[2]) + \[Gamma]^5*(-16501 + 6738*CE[2]) + 3*\[Gamma]*(-52817 + 45146*CE[2]) + 
       \[Gamma]^3*(-201843 + 198749*CE[2]))*dot[b, a[2]]*dot[a[2], v[1]])/(160*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*
      Sqrt[-1 + \[Gamma]^2]) + dot[b, a[1]]*
     (-1/640*(Pi*(103036 + \[Gamma]^2*(577308 - 521244*CE[1]) - 80398*CE[1] + 1575*\[Gamma]^9*CE[1] + 
          180*\[Gamma]^6*(33 + 23*CE[1]) + 20*\[Gamma]^7*(-545 + 51*CE[1]) - 10*\[Gamma]^8*(56 + 81*CE[1]) + 
          68*\[Gamma]^3*(-6719 + 6507*CE[1]) + \[Gamma]^5*(-27284 + 26442*CE[1]) - 4*\[Gamma]^4*(-50569 + 49142*CE[1]) + 
          \[Gamma]*(-391004 + 321447*CE[1]))*dot[a[1], v[2]])/(mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
      (Pi*(16328 - 65494*\[Gamma] + 110467*\[Gamma]^2 - 97804*\[Gamma]^3 + 44661*\[Gamma]^4 - 8270*\[Gamma]^5 + 69*\[Gamma]^6 - 464*\[Gamma]^7 + 
         315*\[Gamma]^8)*dot[a[2], v[1]])/(64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))) + 
  (-1/128*(Pi*\[Gamma]*(-5570 + \[Gamma]^3*(65806 - 31675*CE[1]) + \[Gamma]^5*(40570 - 24493*CE[1]) + 
        \[Gamma]^6*(13414 - 5141*CE[1]) + \[Gamma]^7*(538 - 1569*CE[1]) + 14051*CE[1] + 70*\[Gamma]^8*(-58 + 39*CE[1]) - 
        5*\[Gamma]*(3930 + 4043*CE[1]) + \[Gamma]^2*(31218 + 4977*CE[1]) + \[Gamma]^4*(-125146 + 64215*CE[1]))*dot[b, a[1]]^2)/
      (mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*\[Gamma]*(12238 - 1191*\[Gamma] + 4156*\[Gamma]^2 - 116473*\[Gamma]^3 + 167182*\[Gamma]^4 - 51697*\[Gamma]^5 - 14400*\[Gamma]^6 - 1135*\[Gamma]^7 + 
       4200*\[Gamma]^8)*dot[b, a[1]]*dot[b, a[2]])/(64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*\[Gamma]*(-5637 + \[Gamma]^3*(51508 - 37512*CE[2]) + \[Gamma]^5*(25126 - 13812*CE[2]) + \[Gamma]^6*(6821 - 2915*CE[2]) + 
       \[Gamma]^7*(1380 - 1490*CE[2]) + 8522*CE[2] + 210*\[Gamma]^8*(-10 + 7*CE[2]) - 2*\[Gamma]*(1639 + 7409*CE[2]) + 
       \[Gamma]^2*(7331 + 15363*CE[2]) + \[Gamma]^4*(-82591 + 46632*CE[2]))*dot[b, a[2]]^2)/
     (64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*\[Gamma]*(-43742 + \[Gamma]*(213275 - 66960*CE[1]) + 9506*CE[1] + 315*\[Gamma]^8*(1 + 2*CE[1]) - 
       35*\[Gamma]^7*(-235 + 93*CE[1]) + 5*\[Gamma]^5*(-3611 + 470*CE[1]) + 5*\[Gamma]^6*(-2027 + 537*CE[1]) - 
       5*\[Gamma]^3*(-61791 + 26507*CE[1]) + \[Gamma]^4*(-62977 + 38806*CE[1]) + \[Gamma]^2*(-394421 + 147333*CE[1]))*
      dot[a[1], a[1]])/(320*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*\[Gamma]*(-5806 + 28141*\[Gamma] - 51455*\[Gamma]^2 + 39870*\[Gamma]^3 - 8560*\[Gamma]^4 - 1819*\[Gamma]^5 - 1067*\[Gamma]^6 + 840*\[Gamma]^7)*
      dot[a[1], a[2]])/(16*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*\[Gamma]*(-195082 + \[Gamma]*(710448 - 445799*CE[1]) + \[Gamma]^4*(571558 - 241299*CE[1]) + 127291*CE[1] + 
       630*\[Gamma]^9*(-7 + 6*CE[1]) - 140*\[Gamma]^8*(-77 + 15*CE[1]) + 5*\[Gamma]^6*(-8378 + 901*CE[1]) - 
       5*\[Gamma]^7*(-3286 + 2253*CE[1]) + 9*\[Gamma]^2*(-87494 + 56347*CE[1]) - \[Gamma]^3*(39286 + 69587*CE[1]) + 
       \[Gamma]^5*(-238222 + 124471*CE[1]))*dot[a[1], v[2]]^2)/(640*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*\[Gamma]*(52179 + \[Gamma]^2*(505111 - 201963*CE[2]) + \[Gamma]^4*(87665 - 46350*CE[2]) + \[Gamma]^6*(13845 - 6995*CE[2]) - 
       13732*CE[2] + 105*\[Gamma]^7*(-83 + 29*CE[2]) + 5*\[Gamma]^5*(2845 + 306*CE[2]) + 33*\[Gamma]^3*(-12137 + 5181*CE[2]) + 
       \[Gamma]*(-265229 + 94932*CE[2]))*dot[a[2], a[2]])/(320*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*\[Gamma]*(31287 - 139000*\[Gamma] + 242877*\[Gamma]^2 - 168454*\[Gamma]^3 - 57299*\[Gamma]^4 + 145772*\[Gamma]^5 - 43733*\[Gamma]^6 - 
       13326*\[Gamma]^7 - 908*\[Gamma]^8 + 3360*\[Gamma]^9)*dot[a[1], v[2]]*dot[a[2], v[1]])/
     (64*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*\[Gamma]*(119862 + \[Gamma]^7*(6030 - 4400*CE[2]) - 83806*CE[2] + 105*\[Gamma]^8*(-59 + 17*CE[2]) - 
       200*\[Gamma]^5*(-695 + 327*CE[2]) - 5*\[Gamma]^6*(-3751 + 364*CE[2]) + 10*\[Gamma]^3*(-5159 + 9459*CE[2]) + 
       10*\[Gamma]*(-47144 + 31769*CE[2]) - 7*\[Gamma]^2*(-84083 + 56844*CE[2]) + \[Gamma]^4*(-344443 + 140709*CE[2]))*
      dot[a[2], v[1]]^2)/(320*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]))*v[1] + 
  ((Pi*(-5570 + \[Gamma]^3*(65806 - 31675*CE[1]) + \[Gamma]^5*(40570 - 24493*CE[1]) + \[Gamma]^6*(13414 - 5141*CE[1]) + 
       \[Gamma]^7*(538 - 1569*CE[1]) + 14051*CE[1] + 70*\[Gamma]^8*(-58 + 39*CE[1]) - 5*\[Gamma]*(3930 + 4043*CE[1]) + 
       \[Gamma]^2*(31218 + 4977*CE[1]) + \[Gamma]^4*(-125146 + 64215*CE[1]))*dot[b, a[1]]^2)/
     (128*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*(12238 - 1191*\[Gamma] + 4156*\[Gamma]^2 - 116473*\[Gamma]^3 + 167182*\[Gamma]^4 - 51697*\[Gamma]^5 - 14400*\[Gamma]^6 - 1135*\[Gamma]^7 + 
       4200*\[Gamma]^8)*dot[b, a[1]]*dot[b, a[2]])/(64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*(-5637 + \[Gamma]^3*(51508 - 37512*CE[2]) + \[Gamma]^5*(25126 - 13812*CE[2]) + \[Gamma]^6*(6821 - 2915*CE[2]) + 
       \[Gamma]^7*(1380 - 1490*CE[2]) + 8522*CE[2] + 210*\[Gamma]^8*(-10 + 7*CE[2]) - 2*\[Gamma]*(1639 + 7409*CE[2]) + 
       \[Gamma]^2*(7331 + 15363*CE[2]) + \[Gamma]^4*(-82591 + 46632*CE[2]))*dot[b, a[2]]^2)/
     (64*mB^7*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*(-43742 + \[Gamma]*(213275 - 66960*CE[1]) + 9506*CE[1] + 315*\[Gamma]^8*(1 + 2*CE[1]) - 
       35*\[Gamma]^7*(-235 + 93*CE[1]) + 5*\[Gamma]^5*(-3611 + 470*CE[1]) + 5*\[Gamma]^6*(-2027 + 537*CE[1]) - 
       5*\[Gamma]^3*(-61791 + 26507*CE[1]) + \[Gamma]^4*(-62977 + 38806*CE[1]) + \[Gamma]^2*(-394421 + 147333*CE[1]))*
      dot[a[1], a[1]])/(320*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*(-5806 + 28141*\[Gamma] - 51455*\[Gamma]^2 + 39870*\[Gamma]^3 - 8560*\[Gamma]^4 - 1819*\[Gamma]^5 - 1067*\[Gamma]^6 + 840*\[Gamma]^7)*
      dot[a[1], a[2]])/(16*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
    (Pi*(-195082 + \[Gamma]*(710448 - 445799*CE[1]) + \[Gamma]^4*(571558 - 241299*CE[1]) + 127291*CE[1] + 
       630*\[Gamma]^9*(-7 + 6*CE[1]) - 140*\[Gamma]^8*(-77 + 15*CE[1]) + 5*\[Gamma]^6*(-8378 + 901*CE[1]) - 
       5*\[Gamma]^7*(-3286 + 2253*CE[1]) + 9*\[Gamma]^2*(-87494 + 56347*CE[1]) - \[Gamma]^3*(39286 + 69587*CE[1]) + 
       \[Gamma]^5*(-238222 + 124471*CE[1]))*dot[a[1], v[2]]^2)/(640*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*(52179 + \[Gamma]^2*(505111 - 201963*CE[2]) + \[Gamma]^4*(87665 - 46350*CE[2]) + \[Gamma]^6*(13845 - 6995*CE[2]) - 
       13732*CE[2] + 105*\[Gamma]^7*(-83 + 29*CE[2]) + 5*\[Gamma]^5*(2845 + 306*CE[2]) + 33*\[Gamma]^3*(-12137 + 5181*CE[2]) + 
       \[Gamma]*(-265229 + 94932*CE[2]))*dot[a[2], a[2]])/(320*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*(31287 - 139000*\[Gamma] + 242877*\[Gamma]^2 - 168454*\[Gamma]^3 - 57299*\[Gamma]^4 + 145772*\[Gamma]^5 - 43733*\[Gamma]^6 - 
       13326*\[Gamma]^7 - 908*\[Gamma]^8 + 3360*\[Gamma]^9)*dot[a[1], v[2]]*dot[a[2], v[1]])/
     (64*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) + 
    (Pi*(119862 + \[Gamma]^7*(6030 - 4400*CE[2]) - 83806*CE[2] + 105*\[Gamma]^8*(-59 + 17*CE[2]) - 
       200*\[Gamma]^5*(-695 + 327*CE[2]) - 5*\[Gamma]^6*(-3751 + 364*CE[2]) + 10*\[Gamma]^3*(-5159 + 9459*CE[2]) + 
       10*\[Gamma]*(-47144 + 31769*CE[2]) - 7*\[Gamma]^2*(-84083 + 56844*CE[2]) + \[Gamma]^4*(-344443 + 140709*CE[2]))*
      dot[a[2], v[1]]^2)/(320*mB^5*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]))*v[2] + 
  ArcCosh[\[Gamma]]*(L*(((-3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-10 - 46*\[Gamma]^2*(-2 + CE[1]) + 49*\[Gamma]^4*(-2 + CE[1]) + 13*CE[1])*
          dot[L, a[1]])/(16*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(-9 + 87*\[Gamma]^2 - 138*\[Gamma]^4 + 56*\[Gamma]^6)*dot[L, a[2]])/
         (4*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + 
      ((-3*Pi*\[Gamma]^2*(27 - 57*\[Gamma]^2 + 26*\[Gamma]^4)*dot[L, a[1]])/(4*mB^5*(-1 + \[Gamma]^2)^3) + 
        (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(22 + 15*\[Gamma]^2*(-2 + CE[2]) - 7*CE[2])*dot[L, a[2]])/(8*mB^5*(-1 + \[Gamma]^2)^3))*
       dot[a[2], v[1]]) + b*((-3*Pi*\[Gamma]*(-9 + 87*\[Gamma]^2 - 138*\[Gamma]^4 + 56*\[Gamma]^6)*dot[b, a[2]]*dot[a[1], v[2]])/
       (16*mB^7*(-1 + \[Gamma]^2)^3) - (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(22 + 15*\[Gamma]^2*(-2 + CE[2]) - 7*CE[2])*dot[b, a[2]]*
        dot[a[2], v[1]])/(32*mB^7*(-1 + \[Gamma]^2)^3) + dot[b, a[1]]*
       ((3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-10 - 46*\[Gamma]^2*(-2 + CE[1]) + 49*\[Gamma]^4*(-2 + CE[1]) + 13*CE[1])*
          dot[a[1], v[2]])/(64*mB^7*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]^2*(27 - 57*\[Gamma]^2 + 26*\[Gamma]^4)*dot[a[2], v[1]])/
         (16*mB^7*(-1 + \[Gamma]^2)^3))) + 
    ((-15*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(\[Gamma]^2*(92 - 106*CE[1]) + 7*(-6 + 5*CE[1]) + 7*\[Gamma]^4*(-14 + 17*CE[1]))*
        dot[b, a[1]]^2)/(128*mB^7*(-1 + \[Gamma]^2)^3) + (15*Pi*\[Gamma]^2*(-33 + 103*\[Gamma]^2 - 138*\[Gamma]^4 + 56*\[Gamma]^6)*
        dot[b, a[1]]*dot[b, a[2]])/(16*mB^7*(-1 + \[Gamma]^2)^3) - 
      (15*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(\[Gamma]^2*(70 - 73*CE[2]) + 70*\[Gamma]^4*(-1 + CE[2]) + 3*(-8 + 9*CE[2]))*
        dot[b, a[2]]^2)/(64*mB^7*(-1 + \[Gamma]^2)^3) - 
      (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-36 + 37*CE[1] + 7*\[Gamma]^4*(-28 + 19*CE[1]) - 2*\[Gamma]^2*(-92 + 61*CE[1]))*
        dot[a[1], a[1]])/(64*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]^2*(-15 + 91*\[Gamma]^2 - 138*\[Gamma]^4 + 56*\[Gamma]^6)*
        dot[a[1], a[2]])/(4*mB^5*(-1 + \[Gamma]^2)^3) - (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-66 + \[Gamma]^2*(284 - 202*CE[1]) + 
         47*CE[1] + 7*\[Gamma]^4*(-38 + 29*CE[1]))*dot[a[1], v[2]]^2)/(128*mB^5*(-1 + \[Gamma]^2)^4) - 
      (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-48 + \[Gamma]^2*(280 - 190*CE[2]) + 63*CE[2] + 35*\[Gamma]^4*(-8 + 5*CE[2]))*
        dot[a[2], a[2]])/(64*mB^5*(-1 + \[Gamma]^2)^3) - (3*Pi*\[Gamma]^3*(-87 + 445*\[Gamma]^2 - 594*\[Gamma]^4 + 224*\[Gamma]^6)*
        dot[a[1], v[2]]*dot[a[2], v[1]])/(16*mB^5*(-1 + \[Gamma]^2)^4) - 
      (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(54*(-1 + CE[2]) + 35*\[Gamma]^4*(-8 + 5*CE[2]) - 5*\[Gamma]^2*(-62 + 41*CE[2]))*
        dot[a[2], v[1]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^4))*v[1] + 
    ((15*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(\[Gamma]^2*(92 - 106*CE[1]) + 7*(-6 + 5*CE[1]) + 7*\[Gamma]^4*(-14 + 17*CE[1]))*
        dot[b, a[1]]^2)/(128*mB^7*(-1 + \[Gamma]^2)^3) - (15*Pi*\[Gamma]*(-33 + 103*\[Gamma]^2 - 138*\[Gamma]^4 + 56*\[Gamma]^6)*
        dot[b, a[1]]*dot[b, a[2]])/(16*mB^7*(-1 + \[Gamma]^2)^3) + 
      (15*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(\[Gamma]^2*(70 - 73*CE[2]) + 70*\[Gamma]^4*(-1 + CE[2]) + 3*(-8 + 9*CE[2]))*
        dot[b, a[2]]^2)/(64*mB^7*(-1 + \[Gamma]^2)^3) + 
      (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-36 + 37*CE[1] + 7*\[Gamma]^4*(-28 + 19*CE[1]) - 2*\[Gamma]^2*(-92 + 61*CE[1]))*
        dot[a[1], a[1]])/(64*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(15 - 91*\[Gamma]^2 + 138*\[Gamma]^4 - 56*\[Gamma]^6)*
        dot[a[1], a[2]])/(4*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-66 + \[Gamma]^2*(284 - 202*CE[1]) + 
         47*CE[1] + 7*\[Gamma]^4*(-38 + 29*CE[1]))*dot[a[1], v[2]]^2)/(128*mB^5*(-1 + \[Gamma]^2)^4) + 
      (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-48 + \[Gamma]^2*(280 - 190*CE[2]) + 63*CE[2] + 35*\[Gamma]^4*(-8 + 5*CE[2]))*
        dot[a[2], a[2]])/(64*mB^5*(-1 + \[Gamma]^2)^3) + (3*Pi*\[Gamma]^2*(-87 + 445*\[Gamma]^2 - 594*\[Gamma]^4 + 224*\[Gamma]^6)*
        dot[a[1], v[2]]*dot[a[2], v[1]])/(16*mB^5*(-1 + \[Gamma]^2)^4) + 
      (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(54*(-1 + CE[2]) + 35*\[Gamma]^4*(-8 + 5*CE[2]) - 5*\[Gamma]^2*(-62 + 41*CE[2]))*
        dot[a[2], v[1]]^2)/(64*mB^5*(-1 + \[Gamma]^2)^4))*v[2]) + 
  Log[(1 + \[Gamma])/2]*
   (L*(((3*Pi*(-50 + \[Gamma]*(142 - 63*CE[1]) + 150*\[Gamma]^2*(-2 + CE[1]) - 306*\[Gamma]^3*(-2 + CE[1]) + 
           169*\[Gamma]^4*(-2 + CE[1]) + 49*\[Gamma]^5*(-2 + CE[1]) + 33*CE[1])*dot[L, a[1]])/
         (8*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
        (3*Pi*(11 - 37*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[L, a[2]])/
         (mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*dot[a[1], v[2]] + 
      ((-3*Pi*(8 - 29*\[Gamma] + 75*\[Gamma]^2 - 99*\[Gamma]^3 + 41*\[Gamma]^4)*dot[L, a[1]])/(mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*
          Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(-38 + \[Gamma]*(132 - 74*CE[2]) - 190*\[Gamma]^3*(-2 + CE[2]) + 
           65*\[Gamma]^4*(-2 + CE[2]) + 27*CE[2] + 4*\[Gamma]^2*(-82 + 39*CE[2]))*dot[L, a[2]])/
         (4*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*dot[a[2], v[1]]) + 
    b*((3*Pi*(11 - 37*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[b, a[2]]*dot[a[1], v[2]])/
       (4*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*(-38 + \[Gamma]*(132 - 74*CE[2]) - 190*\[Gamma]^3*(-2 + CE[2]) + 65*\[Gamma]^4*(-2 + CE[2]) + 27*CE[2] + 
         4*\[Gamma]^2*(-82 + 39*CE[2]))*dot[b, a[2]]*dot[a[2], v[1]])/(16*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*
        Sqrt[-1 + \[Gamma]^2]) + dot[b, a[1]]*((-3*Pi*(-50 + \[Gamma]*(142 - 63*CE[1]) + 150*\[Gamma]^2*(-2 + CE[1]) - 
           306*\[Gamma]^3*(-2 + CE[1]) + 169*\[Gamma]^4*(-2 + CE[1]) + 49*\[Gamma]^5*(-2 + CE[1]) + 33*CE[1])*dot[a[1], v[2]])/
         (32*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(8 - 29*\[Gamma] + 75*\[Gamma]^2 - 99*\[Gamma]^3 + 41*\[Gamma]^4)*
          dot[a[2], v[1]])/(4*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))) + 
    ((15*Pi*\[Gamma]*(-82 + \[Gamma]^3*(612 - 486*CE[1]) + 2*\[Gamma]^2*(-150 + CE[1]) + 23*CE[1] + 7*\[Gamma]^5*(-14 + 17*CE[1]) + 
         \[Gamma]*(110 + 79*CE[1]) + \[Gamma]^4*(-338 + 359*CE[1]))*dot[b, a[1]]^2)/(64*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*
        Sqrt[-1 + \[Gamma]^2]) - (15*Pi*\[Gamma]*(15 - 33*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[b, a[1]]*
        dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
      (15*Pi*\[Gamma]*(-56 + \[Gamma]^3*(440 - 326*CE[2]) + 70*\[Gamma]^5*(-1 + CE[2]) + 39*CE[2] + 4*\[Gamma]^2*(-53 + 4*CE[2]) + 
         2*\[Gamma]*(55 + 12*CE[2]) + 5*\[Gamma]^4*(-52 + 45*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*
        Sqrt[-1 + \[Gamma]^2]) + (3*Pi*\[Gamma]*(-116 + \[Gamma]*(268 - 55*CE[1]) + 61*CE[1] + 7*\[Gamma]^5*(-28 + 19*CE[1]) - 
         18*\[Gamma]^3*(-68 + 39*CE[1]) + \[Gamma]^2*(-600 + 226*CE[1]) + \[Gamma]^4*(-676 + 433*CE[1]))*dot[a[1], a[1]])/
       (32*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*\[Gamma]*(12 - 36*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[a[1], a[2]])/
       (mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
      (3*Pi*\[Gamma]*(-538 + \[Gamma]*(1718 - 725*CE[1]) + 251*CE[1] + 7*\[Gamma]^5*(-38 + 29*CE[1]) - 
         18*\[Gamma]^3*(-178 + 99*CE[1]) + 2*\[Gamma]^2*(-1494 + 673*CE[1]) + \[Gamma]^4*(-1226 + 803*CE[1]))*
        dot[a[1], v[2]]^2)/(64*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
      (3*Pi*\[Gamma]*(-176 + \[Gamma]^3*(1760 - 1010*CE[2]) + \[Gamma]*(488 - 141*CE[2]) + 147*CE[2] + 
         35*\[Gamma]^5*(-8 + 5*CE[2]) + 5*\[Gamma]^4*(-208 + 123*CE[2]) + \[Gamma]^2*(-848 + 310*CE[2]))*dot[a[2], a[2]])/
       (32*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
      (3*Pi*\[Gamma]*(-48 + 243*\[Gamma] - 417*\[Gamma]^2 + 429*\[Gamma]^3 - 467*\[Gamma]^4 + 216*\[Gamma]^5 + 56*\[Gamma]^6)*dot[a[1], v[2]]*
        dot[a[2], v[1]])/(4*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
      (3*Pi*\[Gamma]*(-374 + \[Gamma]*(1244 - 543*CE[2]) + 246*CE[2] + 35*\[Gamma]^5*(-8 + 5*CE[2]) - 
         20*\[Gamma]^3*(-127 + 70*CE[2]) + 10*\[Gamma]^4*(-125 + 72*CE[2]) + 2*\[Gamma]^2*(-964 + 425*CE[2]))*
        dot[a[2], v[1]]^2)/(32*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*v[1] + 
    ((-15*Pi*(-82 + \[Gamma]^3*(612 - 486*CE[1]) + 2*\[Gamma]^2*(-150 + CE[1]) + 23*CE[1] + 7*\[Gamma]^5*(-14 + 17*CE[1]) + 
         \[Gamma]*(110 + 79*CE[1]) + \[Gamma]^4*(-338 + 359*CE[1]))*dot[b, a[1]]^2)/(64*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*
        Sqrt[-1 + \[Gamma]^2]) + (15*Pi*(15 - 33*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[b, a[1]]*
        dot[b, a[2]])/(4*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (15*Pi*(-56 + \[Gamma]^3*(440 - 326*CE[2]) + 70*\[Gamma]^5*(-1 + CE[2]) + 39*CE[2] + 4*\[Gamma]^2*(-53 + 4*CE[2]) + 
         2*\[Gamma]*(55 + 12*CE[2]) + 5*\[Gamma]^4*(-52 + 45*CE[2]))*dot[b, a[2]]^2)/(32*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^2*
        Sqrt[-1 + \[Gamma]^2]) - (3*Pi*(-116 + \[Gamma]*(268 - 55*CE[1]) + 61*CE[1] + 7*\[Gamma]^5*(-28 + 19*CE[1]) - 
         18*\[Gamma]^3*(-68 + 39*CE[1]) + \[Gamma]^2*(-600 + 226*CE[1]) + \[Gamma]^4*(-676 + 433*CE[1]))*dot[a[1], a[1]])/
       (32*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
      (3*Pi*(12 - 36*\[Gamma] + 63*\[Gamma]^2 - 101*\[Gamma]^3 + 54*\[Gamma]^4 + 14*\[Gamma]^5)*dot[a[1], a[2]])/
       (mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*(-538 + \[Gamma]*(1718 - 725*CE[1]) + 251*CE[1] + 7*\[Gamma]^5*(-38 + 29*CE[1]) - 
         18*\[Gamma]^3*(-178 + 99*CE[1]) + 2*\[Gamma]^2*(-1494 + 673*CE[1]) + \[Gamma]^4*(-1226 + 803*CE[1]))*
        dot[a[1], v[2]]^2)/(64*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*(-176 + \[Gamma]^3*(1760 - 1010*CE[2]) + \[Gamma]*(488 - 141*CE[2]) + 147*CE[2] + 35*\[Gamma]^5*(-8 + 5*CE[2]) + 
         5*\[Gamma]^4*(-208 + 123*CE[2]) + \[Gamma]^2*(-848 + 310*CE[2]))*dot[a[2], a[2]])/
       (32*mB^5*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*(-48 + 243*\[Gamma] - 417*\[Gamma]^2 + 429*\[Gamma]^3 - 467*\[Gamma]^4 + 216*\[Gamma]^5 + 56*\[Gamma]^6)*dot[a[1], v[2]]*
        dot[a[2], v[1]])/(4*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
      (3*Pi*(-374 + \[Gamma]*(1244 - 543*CE[2]) + 246*CE[2] + 35*\[Gamma]^5*(-8 + 5*CE[2]) - 20*\[Gamma]^3*(-127 + 70*CE[2]) + 
         10*\[Gamma]^4*(-125 + 72*CE[2]) + 2*\[Gamma]^2*(-964 + 425*CE[2]))*dot[a[2], v[1]]^2)/
       (32*mB^5*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*v[2]));


(* ::Section:: *)
(*Spin kick \[CapitalDelta]S*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]S[1] := \[CapitalDelta]S[1,1] + \[CapitalDelta]S[1,2]


\[CapitalDelta]S[1,1] = m[1]*m[2]*((4*b*\[Gamma]*dot[a[1], v[2]])/(mB^2*Sqrt[-1 + \[Gamma]^2]) + (2*dot[b, a[1]]*v[1])/(mB^2*Sqrt[-1 + \[Gamma]^2]) - (4*\[Gamma]*dot[b, a[1]]*v[2])/(mB^2*Sqrt[-1 + \[Gamma]^2]));


\[CapitalDelta]S[1,2] = m[1]*m[2]*(L*((-2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[b, a[1]])/(mB^3*(-1 + \[Gamma]^2)) + 
    ((-2 + 4*\[Gamma]^2)*dot[b, a[2]])/(mB^3*(-1 + \[Gamma]^2)))*dot[a[1], v[2]] + 
  b*((-2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[L, a[1]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)) + 
    ((-2 + 4*\[Gamma]^2)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2))) + 
  (((4*\[Gamma]*(1 + CE[1] - 2*\[Gamma]^2*CE[1])*dot[b, a[1]])/(mB^3*(-1 + \[Gamma]^2)) + 
      (2*\[Gamma]*dot[b, a[2]])/(mB^3*(-1 + \[Gamma]^2)))*dot[L, a[1]] + (2*\[Gamma]*dot[b, a[1]]*dot[L, a[2]])/
     (mB^3*(-1 + \[Gamma]^2)))*v[1] + 
  (((4*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*dot[b, a[1]])/(mB^3*(-1 + \[Gamma]^2)) + ((2 - 4*\[Gamma]^2)*dot[b, a[2]])/
       (mB^3*(-1 + \[Gamma]^2)))*dot[L, a[1]] + ((2 - 4*\[Gamma]^2)*dot[b, a[1]]*dot[L, a[2]])/(mB^3*(-1 + \[Gamma]^2)))*v[2]);


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]S[2] := \[CapitalDelta]S[2,1] + \[CapitalDelta]S[2,2]


\[CapitalDelta]S[2,1] = m[1]^2*m[2]*((b*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
   ((Pi*(-3 + 6*\[Gamma]^2 + 5*\[Gamma]^4)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
     (2*(1 - 2*\[Gamma]^2)^2*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + 
   (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^(3/2))) + 
 m[1]*m[2]^2*(b*((-2*dot[b, a[1]])/(mB^4*(-1 + \[Gamma]^2)) + (3*Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]])/
      (4*mB^3*(-1 + \[Gamma]^2)^(3/2))) + ((3*Pi*(-1 + 3*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]])/(mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2))*v[1] + 
   ((3*Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[b, a[1]])/(4*mB^3*(-1 + \[Gamma]^2)^(3/2)) + (8*\[Gamma]^2*dot[a[1], v[2]])/
      (mB^2*(-1 + \[Gamma]^2)))*v[2]);


\[CapitalDelta]S[2,2] = m[1]^2*m[2]*(b*(((2 - 2*(1 - 2*\[Gamma]^2)^2*CE[1])*dot[b, a[1]]*dot[L, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2) + 
     dot[L, a[1]]*((2*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
       (3*Pi*(-22 + 23*CE[1] - 6*\[Gamma]^2*(-26 + 17*CE[1]) + 5*\[Gamma]^4*(-30 + 19*CE[1]))*dot[a[1], v[2]])/
        (32*mB^4*(-1 + \[Gamma]^2)^2) + (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   L*((2*(-1 + (1 - 2*\[Gamma]^2)^2*CE[1])*dot[b, a[1]]^2)/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) - 
     (2*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]]^2)/
      (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^3*(-1 + \[Gamma]^2)^(5/2)) + dot[b, a[1]]*((-2*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
       (3*Pi*(-1 + 5*\[Gamma]^2)*(-2 + 3*CE[1])*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)) + 
       (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   (dot[b, a[1]]*((-3*Pi*\[Gamma]*(66 + 35*CE[1] + 5*\[Gamma]^4*(-6 + 31*CE[1]) - 2*\[Gamma]^2*(26 + 87*CE[1]))*dot[L, a[1]])/
        (32*mB^4*(-1 + \[Gamma]^2)^2) + (Pi*\[Gamma]*(-6 + 3*\[Gamma]^2 + 5*\[Gamma]^4)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) - 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[L, a[1]]*((Pi*\[Gamma]*(-6 + 3*\[Gamma]^2 + 5*\[Gamma]^4)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) - 
       (2*\[Gamma]*(7 + CE[1] + 4*\[Gamma]^4*(2 + CE[1]) - 4*\[Gamma]^2*(4 + CE[1]))*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((2 - 4*\[Gamma]^2)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((-3*Pi*(30 - 35*CE[1] + 6*\[Gamma]^2*(-34 + 29*CE[1]) - 5*\[Gamma]^4*(-38 + 31*CE[1]))*dot[L, a[1]])/
        (32*mB^4*(-1 + \[Gamma]^2)^2) - (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + 
     dot[L, a[1]]*(-1/4*(Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
       (2*(-1 - 4*\[Gamma]^2*(-2 + CE[1]) + 4*\[Gamma]^4*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((-6*\[Gamma] + 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[2]) + 
 m[1]*m[2]^2*(b*((-2*\[Gamma]*(-1 + (7 - 22*\[Gamma]^2 + 16*\[Gamma]^4)*CE[1])*dot[b, a[1]]*dot[L, a[1]])/
      (mB^5*(-1 + \[Gamma]^2)^(3/2)) + (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/
      (2*mB^4*(-1 + \[Gamma]^2)^2) + dot[L, a[1]]*((2*\[Gamma]*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
       (3*Pi*(\[Gamma]^2*(18 - 13*CE[1]) + 2*(-1 + CE[1]) + 5*\[Gamma]^4*(-4 + 3*CE[1]))*dot[a[1], v[2]])/
        (8*mB^4*(-1 + \[Gamma]^2)^2) + (Pi*\[Gamma]*(3 - 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   L*((-2*\[Gamma]*(1 + CE[1] - 2*\[Gamma]^2*CE[1])*dot[b, a[1]]^2)/(mB^5*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]]*dot[a[1], v[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + 
     (2*\[Gamma]*(-3 - 2*\[Gamma]^2*(-2 + CE[1]) + CE[1])*dot[a[1], v[2]]^2)/(mB^3*(-1 + \[Gamma]^2)^(5/2)) - 
     (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[b, a[1]]*((-2*\[Gamma]*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(3/2)) - 
       (3*Pi*(2 - CE[1] + 5*\[Gamma]^2*(-2 + 3*CE[1]))*dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)) + 
       (Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^2))) + 
   (dot[b, a[1]]*((-3*Pi*\[Gamma]*(14 + 3*CE[1] + 30*\[Gamma]^4*CE[1] - \[Gamma]^2*(18 + 29*CE[1]))*dot[L, a[1]])/
        (8*mB^4*(-1 + \[Gamma]^2)^2) + (Pi*\[Gamma]*(-9 + 11*\[Gamma]^2)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + 
     ((4 - 16*\[Gamma]^2)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[L, a[1]]*((Pi*\[Gamma]*(-9 + 11*\[Gamma]^2)*dot[b, a[2]])/(4*mB^4*(-1 + \[Gamma]^2)^2) + 
       ((-6 + \[Gamma]^2*(24 - 10*CE[1]) + 4*\[Gamma]^4*(-4 + CE[1]) + 4*CE[1])*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + ((6*\[Gamma] - 8*\[Gamma]^3)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   (dot[b, a[1]]*((3*Pi*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*dot[L, a[1]])/
        (8*mB^4*(-1 + \[Gamma]^2)^2) - (Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[L, a[2]])/(2*mB^4*(-1 + \[Gamma]^2)^2)) + 
     (8*\[Gamma]*(-1 + 2*\[Gamma]^2)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
     dot[L, a[1]]*(-1/4*(Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*dot[b, a[2]])/(mB^4*(-1 + \[Gamma]^2)^2) - 
       (2*\[Gamma]*(-7 + 8*\[Gamma]^4*(-1 + CE[1]) + 5*CE[1] - 2*\[Gamma]^2*(-8 + 7*CE[1]))*dot[a[1], v[2]])/
        (mB^3*(-1 + \[Gamma]^2)^(5/2)) + (2*(1 - 8*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^3*(-1 + \[Gamma]^2)^(5/2))))*
    v[2]);


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]S[3] := \[CapitalDelta]S[3,1] + \[CapitalDelta]S[3,2]
\[CapitalDelta]S[3,n_] := \[CapitalDelta]SPcons[3,n] + \[CapitalDelta]SMcons[3,n] + \[CapitalDelta]SPrad[3,n] + \[CapitalDelta]SMrad[3,n]


\[CapitalDelta]SPcons[3,1] = (-3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*dot[a[1], v[2]]*m[1]^3*m[2]*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + 
 m[1]*m[2]^3*((3*b*Pi*dot[b, a[1]])/(2*mB^5) + (3*Pi*\[Gamma]*(2 - 5*\[Gamma]^2)*dot[a[1], v[2]]*v[1])/
    (mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^2)) + 
 m[1]^2*m[2]^2*((b*Pi*(-3 - 3*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]])/(2*mB^5*(-1 + \[Gamma]^2)) - 
   (Pi*(3 - 15*\[Gamma] - 21*\[Gamma]^2 + 35*\[Gamma]^3 + 30*\[Gamma]^4)*dot[a[1], v[2]]*v[1])/(2*mB^3*(-1 + \[Gamma]^2)^2) + 
   (4*Pi*\[Gamma]^2*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]]*v[2])/(mB^3*(-1 + \[Gamma]^2)^2));


\[CapitalDelta]SMcons[3,1] = m[1]*m[2]^3*((8*b*\[Gamma]*(-1 + 4*\[Gamma]^2)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
   ((2 - 28*\[Gamma]^2 + 32*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (4*\[Gamma]*(3 - 14*\[Gamma]^2 + 12*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
 m[1]^3*m[2]*((4*b*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
   (2*(1 - 6*\[Gamma]^2 - 8*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (4*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
 m[1]^2*m[2]^2*((4*b*(43 + 72*\[Gamma]^2 - 132*\[Gamma]^4 + 20*\[Gamma]^6)*dot[a[1], v[2]])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (4*\[Gamma]*(-33 + 20*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
   (8*(20 + 45*\[Gamma]^2 - 84*\[Gamma]^4 + 22*\[Gamma]^6)*dot[b, a[1]]*v[2])/(3*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
   ArcCosh[\[Gamma]]*((16*b*\[Gamma]*(6 + 11*\[Gamma]^2 - 2*\[Gamma]^4)*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (24*(1 + 7*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[1])/(mB^4*(-1 + \[Gamma]^2)^2) + 
     (16*\[Gamma]*(-6 - 11*\[Gamma]^2 + 2*\[Gamma]^4)*dot[b, a[1]]*v[2])/(mB^4*(-1 + \[Gamma]^2)^2)));


\[CapitalDelta]SPrad[3,1] = m[1]^2*m[2]^2*(-1/48*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*
     dot[a[1], v[2]]*v[1])/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
  (Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6)*ArcCosh[\[Gamma]]*dot[a[1], v[2]]*v[1])/(16*mB^3*(-1 + \[Gamma]^2)^3) + 
  (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*dot[a[1], v[2]]*Log[(1 + \[Gamma])/2]*v[1])/
   (8*mB^3*(-1 + \[Gamma]^2)^(3/2)));


\[CapitalDelta]SMrad[3,1] = (4*(-1 + 2*\[Gamma]^2)*((8 - 5*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2] + (-9*\[Gamma] + 6*\[Gamma]^3)*ArcCosh[\[Gamma]])*m[1]^2*m[2]^2*
  (2*b*\[Gamma]*dot[a[1], v[2]] + dot[b, a[1]]*(v[1] - 2*\[Gamma]*v[2])))/(3*mB^4*(-1 + \[Gamma]^2)^(5/2));


\[CapitalDelta]SPcons[3,2] = m[1]^3*m[2]*(b*(-1/8*(Pi*(3*(-4 + 5*CE[1]) + 10*\[Gamma]^4*(4 + 15*CE[1]) - 3*\[Gamma]^2*(4 + 35*CE[1]))*dot[b, a[1]]*
        dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) - (3*Pi*dot[b, a[2]]*dot[L, a[1]])/
      (2*mB^6*Sqrt[-1 + \[Gamma]^2])) + 
   L*(-1/8*(Pi*(12 - 15*CE[1] - 10*\[Gamma]^4*(4 + 15*CE[1]) + 3*\[Gamma]^2*(4 + 35*CE[1]))*dot[b, a[1]]^2)/
       (mB^6*(-1 + \[Gamma]^2)^(3/2)) + (3*Pi*dot[b, a[1]]*dot[b, a[2]])/(2*mB^6*Sqrt[-1 + \[Gamma]^2]) - 
     (Pi*(3*(-4 + 5*CE[1]) - 15*\[Gamma]^2*(-12 + 7*CE[1]) + 10*\[Gamma]^4*(-28 + 15*CE[1]))*dot[a[1], v[2]]^2)/
      (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2))) + ((-3*Pi*\[Gamma]*(4 - 17*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[L, a[1]]*
      (-1/8*(Pi*\[Gamma]*(15*(12 + CE[1]) + 10*\[Gamma]^4*(44 + 15*CE[1]) - 3*\[Gamma]^2*(212 + 35*CE[1]))*dot[a[1], v[2]])/
         (mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*(-1 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*
    v[1] + dot[L, a[1]]*(-1/8*(Pi*(12 + \[Gamma]^4*(280 - 150*CE[1]) - 15*CE[1] + 15*\[Gamma]^2*(-12 + 7*CE[1]))*
        dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[2], v[1]])/
      (mB^4*(-1 + \[Gamma]^2)^(5/2)))*v[2]) + 
 m[1]*m[2]^3*(b*((-3*Pi*\[Gamma]*dot[b, a[2]]*dot[L, a[1]])/(2*mB^6*Sqrt[-1 + \[Gamma]^2]) + 
     dot[b, a[1]]*((-3*Pi*\[Gamma]*(8 + 31*CE[1] + 200*\[Gamma]^4*CE[1] - \[Gamma]^2*(16 + 181*CE[1]))*dot[L, a[1]])/
        (8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + (Pi*\[Gamma]*(-9 + 7*\[Gamma]^2)*dot[L, a[2]])/(2*mB^6*(-1 + \[Gamma]^2)^(3/2)))) + 
   L*((3*Pi*\[Gamma]*(-4 - 5*CE[1] + \[Gamma]^2*(4 + 23*CE[1]))*dot[b, a[1]]^2)/(8*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*\[Gamma]*(-3 + 4*\[Gamma]^2)*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) - 
     (3*Pi*\[Gamma]*(16 - 5*CE[1] + \[Gamma]^2*(-40 + 23*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (Pi*(3 - 45*\[Gamma]^2 + 70*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   (-1/2*(Pi*(9 - 93*\[Gamma]^2 + 110*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[L, a[1]]*((3*Pi*(-12 + \[Gamma]^2*(116 - 41*CE[1]) + 8*CE[1] + \[Gamma]^4*(-120 + 31*CE[1]))*dot[a[1], v[2]])/
        (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(-2 + 5*\[Gamma]^2)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^(5/2))))*
    v[1] + ((Pi*\[Gamma]*(21 - 117*\[Gamma]^2 + 110*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[L, a[1]]*((-3*Pi*\[Gamma]*(-36 + \[Gamma]^2*(156 - 119*CE[1]) + 25*CE[1] + 20*\[Gamma]^4*(-6 + 5*CE[1]))*
         dot[a[1], v[2]])/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(1 - 13*\[Gamma]^2 + 20*\[Gamma]^4)*dot[a[2], v[1]])/
        (2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[2]) + 
 m[1]^2*m[2]^2*(b*((Pi*(3 + 6*\[Gamma] - 3*\[Gamma]^2 - 14*\[Gamma]^3 + 10*\[Gamma]^5)*dot[b, a[2]]*dot[L, a[1]])/
      (2*mB^6*(-1 + \[Gamma]^2)^(3/2)) + dot[b, a[1]]*
      (-1/8*(Pi*(-12 + \[Gamma]^3*(136 - 783*CE[1]) + \[Gamma]^2*(12 - 93*CE[1]) + 9*CE[1] + 150*\[Gamma]^4*CE[1] + 
           6*\[Gamma]*(-1 + 29*CE[1]) + 5*\[Gamma]^5*(-26 + 153*CE[1]))*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
       (Pi*\[Gamma]^3*(-13 + 15*\[Gamma]^2)*dot[L, a[2]])/(mB^6*(-1 + \[Gamma]^2)^(3/2)))) + 
   L*(-1/8*(Pi*(12 + \[Gamma]^3*(12 - 91*CE[1]) + 20*\[Gamma]^5*(-2 + CE[1]) - 9*CE[1] - 150*\[Gamma]^4*CE[1] + 
         3*\[Gamma]*(4 + 9*CE[1]) + 3*\[Gamma]^2*(-4 + 31*CE[1]))*dot[b, a[1]]^2)/(mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(-3 - 3*\[Gamma] + 3*\[Gamma]^2 - 3*\[Gamma]^3 + 10*\[Gamma]^5)*dot[b, a[1]]*dot[b, a[2]])/(2*mB^6*(-1 + \[Gamma]^2)^(3/2)) + 
     (Pi*(12 + \[Gamma]^3*(140 - 91*CE[1]) - 9*CE[1] + 20*\[Gamma]^5*CE[1] - 30*\[Gamma]^4*(-8 + 5*CE[1]) + 
        3*\[Gamma]*(-20 + 9*CE[1]) + 3*\[Gamma]^2*(-52 + 31*CE[1]))*dot[a[1], v[2]]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
     (Pi*(3 - 12*\[Gamma] - 45*\[Gamma]^2 + 30*\[Gamma]^3 + 70*\[Gamma]^4)*dot[a[1], v[2]]*dot[a[2], v[1]])/
      (2*mB^4*(-1 + \[Gamma]^2)^(5/2))) + 
   (-1/2*(Pi*(9 + 30*\[Gamma] - 90*\[Gamma]^2 - 124*\[Gamma]^3 + 105*\[Gamma]^4 + 110*\[Gamma]^5)*dot[L, a[2]]*dot[a[1], v[2]])/
       (mB^4*(-1 + \[Gamma]^2)^(5/2)) + dot[L, a[1]]*
      ((3*Pi*(-38 + 31*CE[1] + 40*\[Gamma]^6*CE[1] - 6*\[Gamma]*(16 + CE[1]) - 20*\[Gamma]^5*(12 + 5*CE[1]) - 
          4*\[Gamma]^2*(-85 + 29*CE[1]) + \[Gamma]^4*(-350 + 53*CE[1]) + \[Gamma]^3*(352 + 62*CE[1]))*dot[a[1], v[2]])/
        (16*mB^4*(-1 + \[Gamma]^2)^(5/2)) - (Pi*(-3 - 9*\[Gamma] + 18*\[Gamma]^2 + 19*\[Gamma]^3 - 5*\[Gamma]^4 + 10*\[Gamma]^5)*
         dot[a[2], v[1]])/(2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
   ((4*Pi*\[Gamma]*(3 - 16*\[Gamma]^2 + 15*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
     dot[L, a[1]]*(-1/8*(Pi*(12 + \[Gamma]^3*(784 - 573*CE[1]) - 9*CE[1] - 30*\[Gamma]^4*(-8 + 5*CE[1]) + 
           6*\[Gamma]*(-29 + 24*CE[1]) + 3*\[Gamma]^2*(-52 + 31*CE[1]) + 5*\[Gamma]^5*(-122 + 93*CE[1]))*dot[a[1], v[2]])/
         (mB^4*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*(1 - 4*\[Gamma] - 13*\[Gamma]^2 + 10*\[Gamma]^3 + 20*\[Gamma]^4)*dot[a[2], v[1]])/
        (2*mB^4*(-1 + \[Gamma]^2)^(5/2))))*v[2]);


\[CapitalDelta]SMcons[3,2] = m[1]^3*m[2]*
  (L*((((70 + 26*CE[1] - 1200*\[Gamma]^6*CE[1] - 8*\[Gamma]^2*(-35 + 174*CE[1]) + 8*\[Gamma]^4*(-70 + 347*CE[1]))*
         dot[b, a[1]])/(35*mB^5*(-1 + \[Gamma]^2)^3) + (2*(-1 + 24*\[Gamma]^2 - 56*\[Gamma]^4 + 32*\[Gamma]^6)*dot[b, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[b, a[1]]*dot[a[2], v[1]])/
      (mB^5*(-1 + \[Gamma]^2)^3)) + b*((2*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*dot[L, a[2]]*dot[a[1], v[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3) + dot[L, a[1]]*
      ((-2*(315 + \[Gamma]^4*(9240 - 5036*CE[1]) - 331*CE[1] + 200*\[Gamma]^6*(-28 + 15*CE[1]) + 
          4*\[Gamma]^2*(-1015 + 618*CE[1]))*dot[a[1], v[2]])/(35*mB^5*(-1 + \[Gamma]^2)^3) - 
       (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/(mB^5*(-1 + \[Gamma]^2)^3))) + 
   (((-16*\[Gamma]*(105 + 43*CE[1] + 10*\[Gamma]^4*(-28 + 45*CE[1]) - \[Gamma]^2*(70 + 353*CE[1]))*dot[b, a[1]])/
        (35*mB^5*(-1 + \[Gamma]^2)^2) + (2*\[Gamma]*(5 - 6*\[Gamma]^2 - 16*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^3))*dot[L, a[1]] + ((22*\[Gamma] - 20*\[Gamma]^3 - 96*\[Gamma]^5 + 96*\[Gamma]^7)*dot[b, a[1]]*
       dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*v[1] + 
   (((16*(-35 + \[Gamma]^2*(490 - 353*CE[1]) + 43*CE[1] + 50*\[Gamma]^4*(-14 + 9*CE[1]))*dot[b, a[1]])/
        (35*mB^5*(-1 + \[Gamma]^2)^2) + ((2 - 48*\[Gamma]^2 + 112*\[Gamma]^4 - 64*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*
      dot[L, a[1]] - (2*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*dot[b, a[1]]*dot[L, a[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3))*v[2]) + 
 m[1]*m[2]^3*
  (L*((-1/5*((10 - 6*CE[1] + 32*\[Gamma]^6*(-5 + 12*CE[1]) + 4*\[Gamma]^2*(-45 + 74*CE[1]) - 8*\[Gamma]^4*(-45 + 88*CE[1]))*
          dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^3) + ((-2 + 24*\[Gamma]^2 - 56*\[Gamma]^4 + 32*\[Gamma]^6)*dot[b, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + (4*(\[Gamma] - 8*\[Gamma]^3 + 8*\[Gamma]^5)*dot[b, a[1]]*dot[a[2], v[1]])/
      (mB^5*(-1 + \[Gamma]^2)^3)) + b*((2*(-3 + 56*\[Gamma]^2 - 132*\[Gamma]^4 + 80*\[Gamma]^6)*dot[L, a[2]]*dot[a[1], v[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3) + dot[L, a[1]]*
      ((-2*(-5 + CE[1] + 10*\[Gamma]^2*(-11 + 9*CE[1]) + 8*\[Gamma]^6*(-30 + 29*CE[1]) - 4*\[Gamma]^4*(-85 + 77*CE[1]))*
         dot[a[1], v[2]])/(5*mB^5*(-1 + \[Gamma]^2)^3) - (4*\[Gamma]*(3 - 10*\[Gamma]^2 + 8*\[Gamma]^4)*dot[a[2], v[1]])/
        (mB^5*(-1 + \[Gamma]^2)^3))) + 
   (((-4*\[Gamma]*(70 - 19*CE[1] + 112*\[Gamma]^4*CE[1] - 4*\[Gamma]^2*(40 + 7*CE[1]))*dot[b, a[1]])/(5*mB^5*(-1 + \[Gamma]^2)^2) + 
       (2*\[Gamma]*(9 - 26*\[Gamma]^2 + 16*\[Gamma]^4)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*dot[L, a[1]] + 
     (2*\[Gamma]*(27 - 90*\[Gamma]^2 + 64*\[Gamma]^4)*dot[b, a[1]]*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*v[1] + 
   (((-8*(5 - 3*CE[1] + 40*\[Gamma]^6*CE[1] - 2*\[Gamma]^4*(-60 + 73*CE[1]) + \[Gamma]^2*(-80 + 74*CE[1]))*dot[b, a[1]])/
        (5*mB^5*(-1 + \[Gamma]^2)^2) + ((2 - 40*\[Gamma]^2 + 88*\[Gamma]^4 - 48*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*
      dot[L, a[1]] - (2*(-5 + 74*\[Gamma]^2 - 172*\[Gamma]^4 + 104*\[Gamma]^6)*dot[b, a[1]]*dot[L, a[2]])/
      (mB^5*(-1 + \[Gamma]^2)^3))*v[2]) + 
 m[1]^2*m[2]^2*
  (L*(((-4*\[Gamma]*(3625 + \[Gamma]^2*(2416 - 1243*CE[1]) + \[Gamma]^4*(188 - 994*CE[1]) - 3360*CE[1] + 
          8*\[Gamma]^6*(-23 + 49*CE[1]))*dot[b, a[1]])/(15*mB^5*(-1 + \[Gamma]^2)^3) - 
       (4*\[Gamma]*(413 + 260*\[Gamma]^2 + 268*\[Gamma]^4 - 20*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3))*dot[a[1], v[2]] + 
     ((588 + 3636*\[Gamma]^2 + 80*\[Gamma]^4 - 608*\[Gamma]^6)*dot[b, a[1]]*dot[a[2], v[1]])/(3*mB^5*(-1 + \[Gamma]^2)^3)) + 
   b*((4*\[Gamma]*(187 + 46*\[Gamma]^2 - 252*\[Gamma]^4 + 20*\[Gamma]^6)*dot[L, a[2]]*dot[a[1], v[2]])/(mB^5*(-1 + \[Gamma]^2)^3) + 
     dot[L, a[1]]*((-4*\[Gamma]*(-4557 + \[Gamma]^4*(4220 - 2650*CE[1]) + 2556*CE[1] + 8*\[Gamma]^6*(-27 + 46*CE[1]) + 
          \[Gamma]^2*(-2492 + 2351*CE[1]))*dot[a[1], v[2]])/(15*mB^5*(-1 + \[Gamma]^2)^3) - 
       (8*(75 + 453*\[Gamma]^2 + 10*\[Gamma]^4 - 76*\[Gamma]^6)*dot[a[2], v[1]])/(3*mB^5*(-1 + \[Gamma]^2)^3))) + 
   (((-4*(\[Gamma]^6*(888 - 2864*CE[1]) + 400*\[Gamma]^8*CE[1] - 5*(160 + 3*CE[1]) - 3*\[Gamma]^2*(644 + 213*CE[1]) + 
          \[Gamma]^4*(4844 + 538*CE[1]))*dot[b, a[1]])/(15*mB^5*(-1 + \[Gamma]^2)^3) - 
       (4*(-40 + 351*\[Gamma]^2 + 530*\[Gamma]^4 + 80*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3))*dot[L, a[1]] - 
     (4*(-40 - 235*\[Gamma]^2 + 194*\[Gamma]^4 + 80*\[Gamma]^6)*dot[b, a[1]]*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*v[1] + 
   (((16*\[Gamma]*(-203 + \[Gamma]^4*(1342 - 791*CE[1]) - 186*CE[1] + 10*\[Gamma]^6*(-22 + 13*CE[1]) + 
          \[Gamma]^2*(-169 + 202*CE[1]))*dot[b, a[1]])/(15*mB^5*(-1 + \[Gamma]^2)^3) + 
       (4*\[Gamma]*(413 + 236*\[Gamma]^2 + 316*\[Gamma]^4 - 44*\[Gamma]^6)*dot[b, a[2]])/(3*mB^5*(-1 + \[Gamma]^2)^3))*dot[L, a[1]] - 
     (4*\[Gamma]*(181 + 76*\[Gamma]^2 - 300*\[Gamma]^4 + 44*\[Gamma]^6)*dot[b, a[1]]*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^3))*v[2] + 
   ArcCosh[\[Gamma]]*(L*(((8*(24 + \[Gamma]^6*(4 - 32*CE[1]) - 21*CE[1] + 8*\[Gamma]^4*(4 + CE[1]) + \[Gamma]^8*(-4 + 8*CE[1]) - 
            9*\[Gamma]^2*(-16 + 15*CE[1]))*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
         (8*(16 + 78*\[Gamma]^2 + 23*\[Gamma]^4 + 40*\[Gamma]^6 - 4*\[Gamma]^8)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)))*
        dot[a[1], v[2]] + (8*\[Gamma]*(-73 - 120*\[Gamma]^2 + 24*\[Gamma]^4 + 16*\[Gamma]^6)*dot[b, a[1]]*dot[a[2], v[1]])/
        (mB^5*(-1 + \[Gamma]^2)^(7/2))) + b*((24*(5 + 35*\[Gamma]^2 + 36*\[Gamma]^4 - 4*\[Gamma]^6)*dot[L, a[2]]*dot[a[1], v[2]])/
        (mB^5*(-1 + \[Gamma]^2)^(5/2)) + dot[L, a[1]]*((8*(4*\[Gamma]^8*(-3 + 2*CE[1]) - 20*\[Gamma]^6*(-7 + 4*CE[1]) + 
            3*(-8 + 5*CE[1]) + 4*\[Gamma]^4*(-9 + 11*CE[1]) + 3*\[Gamma]^2*(-56 + 33*CE[1]))*dot[a[1], v[2]])/
          (mB^5*(-1 + \[Gamma]^2)^(7/2)) - (8*\[Gamma]*(-73 - 120*\[Gamma]^2 + 24*\[Gamma]^4 + 16*\[Gamma]^6)*dot[a[2], v[1]])/
          (mB^5*(-1 + \[Gamma]^2)^(7/2)))) + 
     (((16*(\[Gamma]^7*(12 - 56*CE[1]) + 8*\[Gamma]^9*CE[1] - 3*\[Gamma]*(8 + CE[1]) - 2*\[Gamma]^3*(4 + 9*CE[1]) + 
            \[Gamma]^5*(70 + 26*CE[1]))*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) + 
         (8*\[Gamma]*(4 + 80*\[Gamma]^2 + 59*\[Gamma]^4 + 10*\[Gamma]^6)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)))*dot[L, a[1]] + 
       (24*\[Gamma]*(17 + 45*\[Gamma]^2 + 10*\[Gamma]^4)*dot[b, a[1]]*dot[L, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(5/2)))*v[1] + 
     (((-16*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + 
            \[Gamma]^4*(-2 + 26*CE[1]))*dot[b, a[1]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)) - 
         (8*(16 + 78*\[Gamma]^2 + 23*\[Gamma]^4 + 40*\[Gamma]^6 - 4*\[Gamma]^8)*dot[b, a[2]])/(mB^5*(-1 + \[Gamma]^2)^(7/2)))*
        dot[L, a[1]] - (24*(5 + 35*\[Gamma]^2 + 36*\[Gamma]^4 - 4*\[Gamma]^6)*dot[b, a[1]]*dot[L, a[2]])/
        (mB^5*(-1 + \[Gamma]^2)^(5/2)))*v[2]));


\[CapitalDelta]SPrad[3,2] = m[1]^2*m[2]^2*
 (b*((Pi*(1254 + \[Gamma]^2*(2230 - 1382*CE[1]) + \[Gamma]^5*(40 - 273*CE[1]) - 1209*CE[1] - 80*\[Gamma]^7*CE[1] - 
       2*\[Gamma]^3*(472 + 331*CE[1]) + \[Gamma]^6*(-30 + 352*CE[1]) + \[Gamma]^4*(178 + 399*CE[1]) + 
       \[Gamma]*(-2632 + 2759*CE[1]))*dot[b, a[1]]*dot[L, a[1]])/(32*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
    (Pi*(86 - 187*\[Gamma] + 154*\[Gamma]^2 - 50*\[Gamma]^3 + 3*\[Gamma]^4)*dot[b, a[2]]*dot[L, a[1]])/
     (2*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^3)) + 
  L*((Pi*(\[Gamma]*(2632 - 2759*CE[1]) + \[Gamma]^6*(30 - 352*CE[1]) + 80*\[Gamma]^7*CE[1] + \[Gamma]^5*(-40 + 273*CE[1]) - 
       \[Gamma]^4*(178 + 399*CE[1]) + 3*(-418 + 403*CE[1]) + \[Gamma]^3*(944 + 662*CE[1]) + 2*\[Gamma]^2*(-1115 + 691*CE[1]))*
      dot[b, a[1]]^2)/(32*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - 
    (Pi*(86 - 187*\[Gamma] + 154*\[Gamma]^2 - 50*\[Gamma]^3 + 3*\[Gamma]^4)*dot[b, a[1]]*dot[b, a[2]])/
     (2*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - (Pi*(\[Gamma]*(4198 - 2759*CE[1]) + \[Gamma]^4*(800 - 399*CE[1]) + 
       \[Gamma]^6*(594 - 352*CE[1]) + 80*\[Gamma]^7*CE[1] + \[Gamma]^5*(-1114 + 273*CE[1]) + 3*(-436 + 403*CE[1]) + 
       \[Gamma]^3*(452 + 662*CE[1]) + 2*\[Gamma]^2*(-1859 + 691*CE[1]))*dot[a[1], v[2]]^2)/
     (32*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (Pi*(-142 + 423*\[Gamma] - 497*\[Gamma]^2 + 231*\[Gamma]^3 + 117*\[Gamma]^4 - 168*\[Gamma]^5 + 
       48*\[Gamma]^6)*dot[a[1], v[2]]*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) + 
  ((Pi*(-1352 + 4741*\[Gamma] - 5393*\[Gamma]^2 + 1627*\[Gamma]^3 + 111*\[Gamma]^4 + 356*\[Gamma]^5 - 210*\[Gamma]^6)*dot[L, a[2]]*
      dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
    dot[L, a[1]]*((Pi*(2956 + \[Gamma]^3*(9862 - 1382*CE[1]) + \[Gamma]^6*(970 - 273*CE[1]) - 20*\[Gamma]^8*(21 + 4*CE[1]) + 
         22*\[Gamma]^7*(21 + 16*CE[1]) - 2*\[Gamma]^4*(6518 + 331*CE[1]) + \[Gamma]^5*(2896 + 399*CE[1]) - 
         3*\[Gamma]*(3196 + 403*CE[1]) + \[Gamma]^2*(5994 + 2759*CE[1]))*dot[a[1], v[2]])/
       (32*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) - (Pi*(-527 + 1219*\[Gamma] + 104*\[Gamma]^2 - 2310*\[Gamma]^3 + 2325*\[Gamma]^4 - 
         821*\[Gamma]^5 + 42*\[Gamma]^6 + 16*\[Gamma]^7)*dot[a[2], v[1]])/(16*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)))*v[1] + 
  dot[L, a[1]]*((Pi*(\[Gamma]*(4198 - 2759*CE[1]) + \[Gamma]^4*(800 - 399*CE[1]) + \[Gamma]^6*(594 - 352*CE[1]) + 
       80*\[Gamma]^7*CE[1] + \[Gamma]^5*(-1114 + 273*CE[1]) + 3*(-436 + 403*CE[1]) + \[Gamma]^3*(452 + 662*CE[1]) + 
       2*\[Gamma]^2*(-1859 + 691*CE[1]))*dot[a[1], v[2]])/(32*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + 
    (Pi*(-142 + 423*\[Gamma] - 497*\[Gamma]^2 + 231*\[Gamma]^3 + 117*\[Gamma]^4 - 168*\[Gamma]^5 + 48*\[Gamma]^6)*dot[a[2], v[1]])/
     (4*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4))*v[2] + 
  ArcCosh[\[Gamma]]*(b*((-3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-16 + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*CE[1])*dot[b, a[1]]*dot[L, a[1]])/
       (32*mB^6*(-1 + \[Gamma]^2)^(5/2)) + (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*dot[b, a[2]]*dot[L, a[1]])/
       (2*mB^6*(-1 + \[Gamma]^2)^(5/2))) + 
    L*((3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-16 + (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*CE[1])*dot[b, a[1]]^2)/
       (32*mB^6*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*dot[b, a[1]]*dot[b, a[2]])/
       (2*mB^6*(-1 + \[Gamma]^2)^(5/2)) - (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 
         35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*dot[a[1], v[2]]^2)/(32*mB^4*(-1 + \[Gamma]^2)^(7/2)) - 
      (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-3 + 5*\[Gamma]^2)*dot[a[1], v[2]]*dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(7/2))) + 
    ((-15*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-3 + 7*\[Gamma]^2)*dot[L, a[2]]*dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
      dot[L, a[1]]*((-3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(42 + 11*CE[1] - 10*\[Gamma]^2*(10 + 3*CE[1]) + 
           7*\[Gamma]^4*(6 + 5*CE[1]))*dot[a[1], v[2]])/(32*mB^4*(-1 + \[Gamma]^2)^(7/2)) - 
        (3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-3 + 6*\[Gamma]^2 + 5*\[Gamma]^4)*dot[a[2], v[1]])/(16*mB^4*(-1 + \[Gamma]^2)^(7/2))))*v[1] + 
    dot[L, a[1]]*((3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*
        dot[a[1], v[2]])/(32*mB^4*(-1 + \[Gamma]^2)^(7/2)) + (3*Pi*\[Gamma]^2*(-3 + 2*\[Gamma]^2)*(-3 + 5*\[Gamma]^2)*
        dot[a[2], v[1]])/(4*mB^4*(-1 + \[Gamma]^2)^(7/2)))*v[2]) + 
  Log[(1 + \[Gamma])/2]*(b*((3*Pi*(-16 + (-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*CE[1])*dot[b, a[1]]*
        dot[L, a[1]])/(16*mB^6*(-1 + \[Gamma]^2)) - (3*Pi*dot[b, a[2]]*dot[L, a[1]])/(mB^6*(-1 + \[Gamma]^2))) + 
    L*((-3*Pi*(-16 + (-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 35*\[Gamma]^4)*CE[1])*dot[b, a[1]]^2)/
       (16*mB^6*(-1 + \[Gamma]^2)) + (3*Pi*dot[b, a[1]]*dot[b, a[2]])/(mB^6*(-1 + \[Gamma]^2)) + 
      (3*Pi*(26 + 76*\[Gamma]*(-2 + CE[1]) - 150*\[Gamma]^2*(-2 + CE[1]) + 60*\[Gamma]^3*(-2 + CE[1]) + 
         35*\[Gamma]^4*(-2 + CE[1]) - 5*CE[1])*dot[a[1], v[2]]^2)/(16*mB^4*(-1 + \[Gamma]^2)^2) - 
      (3*Pi*(-2 + 11*\[Gamma] - 15*\[Gamma]^2 + 5*\[Gamma]^3)*dot[a[1], v[2]]*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^2)) + 
    ((3*Pi*(-16 + 49*\[Gamma] - 135*\[Gamma]^2 + 115*\[Gamma]^3 + 35*\[Gamma]^4)*dot[L, a[2]]*dot[a[1], v[2]])/
       (8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) + dot[L, a[1]]*
       ((3*Pi*(48 + 60*\[Gamma]^4*(2 + CE[1]) + 76*\[Gamma]^2*(6 + CE[1]) - 50*\[Gamma]^3*(10 + 3*CE[1]) + 
           7*\[Gamma]^5*(6 + 5*CE[1]) - \[Gamma]*(182 + 5*CE[1]))*dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma]^2)^2) + 
        (3*Pi*(13 - 64*\[Gamma] + 114*\[Gamma]^2 - 80*\[Gamma]^3 + 25*\[Gamma]^4)*dot[a[2], v[1]])/(8*mB^4*(-1 + \[Gamma]^2)^2)))*v[1] + 
    dot[L, a[1]]*((-3*Pi*(26 + 76*\[Gamma]*(-2 + CE[1]) - 150*\[Gamma]^2*(-2 + CE[1]) + 60*\[Gamma]^3*(-2 + CE[1]) + 
         35*\[Gamma]^4*(-2 + CE[1]) - 5*CE[1])*dot[a[1], v[2]])/(16*mB^4*(-1 + \[Gamma]^2)^2) + 
      (3*Pi*(-2 + 11*\[Gamma] - 15*\[Gamma]^2 + 5*\[Gamma]^3)*dot[a[2], v[1]])/(mB^4*(-1 + \[Gamma]^2)^2))*v[2]));


\[CapitalDelta]SMrad[3,2] = (-8*(8 - 13*\[Gamma]^2 + 5*\[Gamma]^4 + 3*\[Gamma]*(3 - 2*\[Gamma]^2)*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]])*m[1]^2*m[2]^2*
  (b*(-((-1 + CE[1] + 2*\[Gamma]^2*(-1 + \[Gamma]^2)*(-3 + 2*CE[1]))*dot[L, a[1]]) + 
     (1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*dot[L, a[2]])*dot[a[1], v[2]] + 
   dot[b, a[2]]*(L*(1 - 2*\[Gamma]^2 + 2*\[Gamma]^4)*dot[a[1], v[2]] + 
     dot[L, a[1]]*(\[Gamma]^3*v[1] + (-1 + 2*\[Gamma]^2 - 2*\[Gamma]^4)*v[2])) + 
   dot[b, a[1]]*(-(L*(-1 + CE[1] + 2*\[Gamma]^2*(-1 + \[Gamma]^2)*(-1 + 2*CE[1]))*dot[a[1], v[2]]) - 
     dot[L, a[2]]*(\[Gamma]*(2 - 3*\[Gamma]^2)*v[1] + (1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*v[2]) - 
     2*(-1 + 2*\[Gamma]^2)*dot[L, a[1]]*(\[Gamma]*(-1 + (-1 + 2*\[Gamma]^2)*CE[1])*v[1] - (-1 + 2*\[Gamma]^2)*(-1 + CE[1])*v[2]))))/
 (3*mB^5*(-1 + \[Gamma]^2)^(7/2));


(* ::Section:: *)
(*Hamiltonian*)


(* ::Subsection::Closed:: *)
(*Full expressions*)


(* ::Subsubsection::Closed:: *)
(*1PM*)


c[1,{0},0]=(Et*mP*(1 - 2*\[Gamma]^2)*m[1]*m[2])/(E1*E2*M*Sqrt[-1 + \[Gamma]^2]);


c[1,{1,1},0]=(2*Et*M*\[Gamma]*\[Nu])/(E1*E2) + (M^3*(1 - 2*\[Gamma]^2)*\[Nu]^2)/(E1*E2*(E1 + m[1]));


c[1,{2,1,1,1},0]=(Et*mP*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]) + 
 (Et*mP^3*(1 - 2*\[Gamma]^2)*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + (2*Et*mP^2*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E1 + m[1]));


c[1,{2,1,1,2},0]=(Et*mP*(1 - 2*\[Gamma]^2)*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]) + (Et*mP^3*(1 - 2*\[Gamma]^2)*m[1]*m[2])/
  (2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
 mP^2*((Et*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E1 + m[1])) + (Et*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E2 + m[2])));


c[1,{2,2,1,1},0]=(-3*Et*mP*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]) + 
 (3*Et*mP^3*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - (6*Et*mP^2*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E1 + m[1]));


c[1,{2,2,1,2},0]=(3*Et*mP*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/(2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]) + (3*Et*mP^3*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/
  (2*E1*E2*M*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
 mP^2*((-3*Et*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E1 + m[1])) - (3*Et*\[Gamma]*m[1]*m[2])/(E1*E2*M*(E2 + m[2])));


c[1,{2,3,1,1},0]=0;


c[1,{2,3,1,2},0]=0;


(* ::Subsubsection::Closed:: *)
(*2PM*)


c[2,{0},0]=((E1^3 + E2^3)*c[1, {0}, 0]^2)/(2*E1*E2*Et^2*M^2) + (2*E1*E2*c[1, {0}, 0]*c[1, {0}, 1])/(Et*M^2) - 
 (3*Et*mP*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(4*E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]);


c[2,{1,1},0]=((E1^3 + E2^3)/(E1*E2*Et^2*M^2) + (2*E1*E2)/(Et*M^2*mP^2))*c[1, {0}, 0]*c[1, {1, 1}, 0] + 
 (2*E1*E2*c[1, {0}, 1]*c[1, {1, 1}, 0])/(Et*M^2) + (2*E1*E2*c[1, {0}, 0]*c[1, {1, 1}, 1])/(Et*M^2) - 
 (3*Et*mP*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(2*E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])) + 
 (Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/(2*E1*E2*M^2*(-1 + \[Gamma]^2));


c[2,{2,1,1,1},0]=((3*E1*E2)/(2*Et*M^2) + (3*(E1^3 + E2^3)*mP^2)/(8*E1*E2*Et^2*M^2))*c[1, {1, 1}, 0]^2 + 
 (3*E1*E2*mP^2*c[1, {1, 1}, 0]*c[1, {1, 1}, 1])/(2*Et*M^2) + (2*E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 1}, 0])/(Et*M^2) + 
 c[1, {0}, 0]*(((E1^3 + E2^3)/(E1*E2*Et^2*M^2) + (2*E1*E2)/(Et*M^2*mP^2))*c[1, {2, 1, 1, 1}, 0] + 
   (2*E1*E2*c[1, {2, 1, 1, 1}, 1])/(Et*M^2)) - (3*Et*mP^3*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/
  (2*E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + (Et*mP^2*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/
  (E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E1 + m[1])) + 
 (Et*mP*m[1]*m[2]*((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
    2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(16*E1*E2*M^2*(-1 + \[Gamma]^2)^(3/2));


c[2,{2,1,1,2},0]=(3*E1*E2*mP^2*c[1, {1, 1}, 1]*c[1, {1, 2}, 0])/(4*Et*M^2) + 
 c[1, {1, 1}, 0]*(((3*E1*E2)/(2*Et*M^2) + (3*(E1^3 + E2^3)*mP^2)/(8*E1*E2*Et^2*M^2))*c[1, {1, 2}, 0] + 
   (3*E1*E2*mP^2*c[1, {1, 2}, 1])/(4*Et*M^2)) + (E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 2}, 0])/(Et*M^2) + 
 c[1, {0}, 0]*(((E1^3 + E2^3)/(2*E1*E2*Et^2*M^2) + (E1*E2)/(Et*M^2*mP^2))*c[1, {2, 1, 1, 2}, 0] + 
   (E1*E2*c[1, {2, 1, 1, 2}, 1])/(Et*M^2)) - (Et*mP*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/
  (2*E1*E2*M^2*(-1 + \[Gamma]^2)^(3/2)) - (3*Et*mP^3*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/
  (2*E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
 mP^2*((Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/(2*E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E2 + m[2])) + 
   (Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(3*m[1] + 4*m[2]))/(2*E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E1 + m[1])));


c[2,{2,2,1,1},0]=((-2*E1*E2)/(Et*M^2) - ((E1^3 + E2^3)*mP^2)/(2*E1*E2*Et^2*M^2))*c[1, {1, 1}, 0]^2 + 
 (2*E1*E2*c[1, {0}, 1]*c[1, {2, 2, 1, 1}, 0])/(Et*M^2) + 
 c[1, {0}, 0]*(((E1^3 + E2^3)/(E1*E2*Et^2*M^2) + (4*E1*E2)/(3*Et*M^2*mP^2))*c[1, {2, 2, 1, 1}, 0] + 
   (2*E1*E2*c[1, {2, 2, 1, 1}, 1])/(Et*M^2)) + c[1, {1, 1}, 0]*((-2*E1*E2*mP^2*c[1, {1, 1}, 1])/(Et*M^2) - 
   (2*E1*E2*c[1, {2, 2, 1, 1}, 0])/(3*Et*M^2*m[1])) + (3*Et*mP^3*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/
  (E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - (2*Et*mP^2*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/
  (E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E1 + m[1])) - 
 (Et*mP*m[1]*m[2]*((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
    4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(8*E1*E2*M^2*(-1 + \[Gamma]^2)^(3/2));


c[2,{2,2,1,2},0]=(E1*E2*c[1, {0}, 1]*c[1, {2, 2, 1, 2}, 0])/(Et*M^2) + 
 c[1, {0}, 0]*(((E1^3 + E2^3)/(2*E1*E2*Et^2*M^2) + (2*E1*E2)/(3*Et*M^2*mP^2))*c[1, {2, 2, 1, 2}, 0] + 
   (E1*E2*c[1, {2, 2, 1, 2}, 1])/(Et*M^2)) + 
 c[1, {1, 1}, 0]*(((-2*E1*E2)/(Et*M^2) - ((E1^3 + E2^3)*mP^2)/(2*E1*E2*Et^2*M^2))*c[1, {1, 2}, 0] - 
   (E1*E2*mP^2*c[1, {1, 2}, 1])/(Et*M^2) - (E1*E2*c[1, {2, 2, 1, 2}, 0])/(6*Et*M^2*m[1])) + 
 c[1, {1, 2}, 0]*(-((E1*E2*mP^2*c[1, {1, 1}, 1])/(Et*M^2)) - (E1*E2*c[1, {2, 2, 1, 2}, 0])/(6*Et*M^2*m[2])) + 
 (Et*mP*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(E1*E2*M^2*(-1 + \[Gamma]^2)^(3/2)) + 
 (3*Et*mP^3*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
 mP^2*(-((Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/(E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E2 + m[2]))) - 
   (Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(3*m[1] + 4*m[2]))/(E1*E2*M^2*(-1 + \[Gamma])*(1 + \[Gamma])*(E1 + m[1])));


c[2,{2,3,1,1},0]=(2*E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 1}, 0])/(Et*M^2*mP^2) + 
 2*c[1, {0}, 1]*((E1*E2*c[1, {2, 2, 1, 1}, 0])/(4*Et*M^2*mP^2) + (E1*E2*c[1, {2, 3, 1, 1}, 0])/(Et*M^2)) + 
 c[1, {0}, 0]*(((2*E1*E2)/(Et*M^2*mP^4) + (E1^3 + E2^3)/(E1*E2*Et^2*M^2*mP^2))*c[1, {2, 1, 1, 1}, 0] + 
   (2*E1*E2*c[1, {2, 1, 1, 1}, 1])/(Et*M^2*mP^2) + ((E1*E2)/(Et*M^2*mP^4) + (E1^3 + E2^3)/(4*E1*E2*Et^2*M^2*mP^2))*
    c[1, {2, 2, 1, 1}, 0] + (E1*E2*c[1, {2, 2, 1, 1}, 1])/(2*Et*M^2*mP^2) + 
   ((E1^3 + E2^3)/(E1*E2*Et^2*M^2) + (4*E1*E2)/(Et*M^2*mP^2))*c[1, {2, 3, 1, 1}, 0] + (2*E1*E2*c[1, {2, 3, 1, 1}, 1])/(Et*M^2)) - 
 c[2, {2, 1, 1, 1}, 0]/(M^2*mP^2) - c[2, {2, 2, 1, 1}, 0]/(4*M^2*mP^2) + (E1*E2*c[1, {1, 1}, 0]*c[1, {2, 2, 1, 1}, 0])/
  (2*Et*M^2*mP^2*m[1]) - (Et*mP^5*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
    4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(32*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*(E1 + m[1])^2*m[2]) - 
 (Et*mP^3*(E2 + m[1])*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
    4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(16*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*(E1 + m[1])*m[2]) - 
 (Et*mP*(E2 + m[1])^2*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
    4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(32*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{2,3,1,2},0]=(E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 2}, 0])/(Et*M^2*mP^2) + 
 2*c[1, {0}, 1]*((E1*E2*c[1, {2, 2, 1, 2}, 0])/(8*Et*M^2*mP^2) + (E1*E2*c[1, {2, 3, 1, 2}, 0])/(2*Et*M^2)) + 
 c[1, {0}, 0]*(((E1*E2)/(Et*M^2*mP^4) + (E1^3 + E2^3)/(2*E1*E2*Et^2*M^2*mP^2))*c[1, {2, 1, 1, 2}, 0] + 
   (E1*E2*c[1, {2, 1, 1, 2}, 1])/(Et*M^2*mP^2) + ((E1*E2)/(2*Et*M^2*mP^4) + (E1^3 + E2^3)/(8*E1*E2*Et^2*M^2*mP^2))*
    c[1, {2, 2, 1, 2}, 0] + (E1*E2*c[1, {2, 2, 1, 2}, 1])/(4*Et*M^2*mP^2) + 
   ((E1^3 + E2^3)/(2*E1*E2*Et^2*M^2) + (2*E1*E2)/(Et*M^2*mP^2))*c[1, {2, 3, 1, 2}, 0] + (E1*E2*c[1, {2, 3, 1, 2}, 1])/(Et*M^2)) - 
 c[2, {2, 1, 1, 2}, 0]/(2*M^2*mP^2) - c[2, {2, 2, 1, 2}, 0]/(8*M^2*mP^2) + 
 c[1, {2, 2, 1, 2}, 0]*((E1*E2*c[1, {1, 1}, 0])/(8*Et*M^2*mP^2*m[1]) + (E1*E2*c[1, {1, 2}, 0])/(8*Et*M^2*mP^2*m[2])) + 
 (Et*mP*\[Gamma]*(-3 + 5*\[Gamma]^2)*(E2 + m[1])*(E1 + m[2])*(m[1] + m[2]))/(4*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]) + 
 (Et*mP^5*\[Gamma]*(-3 + 5*\[Gamma]^2)*(m[1] + m[2]))/(4*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*(E1 + m[1])*m[2]*(E2 + m[2])) + 
 mP^3*((Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*(E1 + m[2])*(m[1] + m[2]))/(4*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*(E1 + m[1])*m[2]) + 
   (Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*(E2 + m[1])*(m[1] + m[2]))/(4*E1*E2*M^2*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*(E2 + m[2])));


(* ::Subsubsection::Closed:: *)
(*3PM*)


c[3,{0},0]=((E1^4*E2^4*Et^2 - E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + (-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^4)*c[1, {0}, 0]^3)/
  (2*E1^2*E2^2*Et^4*M^3*mP^4) + c[1, {0}, 0]^2*(-(((2*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^2)) - 
   (2*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + (2*E1*E2*c[1, {0}, 1]*c[2, {0}, 0])/(Et*M^3) + 
 c[1, {0}, 0]*((-4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + ((E1^3 + E2^3 + (E1^2*E2^2*Et)/mP^2)*c[2, {0}, 0])/(E1*E2*Et^2*M^3) + 
   (2*E1*E2*c[2, {0}, 1])/(Et*M^3)) + (Et*mP*m[1]*m[2]*((3 - 48*\[Gamma]^2 + 96*\[Gamma]^4 - 48*\[Gamma]^6)*m[1]^2 - 
    2*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*m[1]*m[2] + 12*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 
    3*(1 - 16*\[Gamma]^2 + 32*\[Gamma]^4 - 16*\[Gamma]^6)*m[2]^2))/(6*E1*E2*M^3*(-1 + \[Gamma]^2)^(5/2));


c[3,{1,1},0]=(-2*E1^2*E2^2*c[1, {0}, 0]^2*c[1, {1, 1}, 2])/(Et^2*M^3) + ((E1^3 + E2^3 + (3*E1^2*E2^2*Et)/mP^2)*c[1, {1, 1}, 0]*c[2, {0}, 0])/
  (E1*E2*Et^2*M^3) + 2*c[1, {1, 1}, 1]*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0]^2)/(2*Et^3*M^3*mP^2) - 
   (4*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 1])/(Et^2*M^3) + (E1*E2*c[2, {0}, 0])/(Et*M^3)) + 
 c[1, {1, 1}, 0]*(-1/2*((E1^4*E2^4*Et^2 + 9*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 3*((E1^3 + E2^3)^2 - (E1^5 + E2^5)*Et)*mP^4)*
      c[1, {0}, 0]^2)/(E1^2*E2^2*Et^4*M^3*mP^4) - (6*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0]*c[1, {0}, 1])/
    (Et^3*M^3*mP^2) - (4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) - (4*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 2])/(Et^2*M^3) + 
   (2*E1*E2*c[2, {0}, 1])/(Et*M^3)) + ((E1^3 + E2^3 + (3*E1^2*E2^2*Et)/mP^2)*c[1, {0}, 0]*c[2, {1, 1}, 0])/(E1*E2*Et^2*M^3) + 
 (2*E1*E2*c[1, {0}, 1]*c[2, {1, 1}, 0])/(Et*M^3) + (2*E1*E2*c[1, {0}, 0]*c[2, {1, 1}, 1])/(Et*M^3) + 
 (Et*m[1]*m[2]*((3*mP*m[1]^2)/(E1 + m[1]) + 82*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] - (40*mP*\[Gamma]^7*m[1]*m[2])/(E1 + m[1]) - 
    12*(-1 + \[Gamma]^2)*ArcCosh[\[Gamma]]*m[1]*(-12*\[Gamma] - 22*\[Gamma]^3 + 4*\[Gamma]^5 + (3*mP*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) + 
      (12*mP*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) - (4*mP*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2] + (3*mP*m[2]^2)/(E1 + m[1]) - 
    8*\[Gamma]^3*(13*Sqrt[-1 + \[Gamma]^2]*m[1]^2 + (30*mP*m[1]*m[2])/(E1 + m[1]) + 8*Sqrt[-1 + \[Gamma]^2]*m[2]^2) + 
    2*\[Gamma]*(13*Sqrt[-1 + \[Gamma]^2]*m[1]^2 + (53*mP*m[1]*m[2])/(E1 + m[1]) + 8*Sqrt[-1 + \[Gamma]^2]*m[2]^2) + 
    4*\[Gamma]^5*(20*Sqrt[-1 + \[Gamma]^2]*m[1]^2 + (45*mP*m[1]*m[2])/(E1 + m[1]) + 12*Sqrt[-1 + \[Gamma]^2]*m[2]^2) - 
    16*\[Gamma]^2*(-10*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + (3*mP*(m[1]^2 + m[2]^2))/(E1 + m[1])) - 
    8*\[Gamma]^6*(-5*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + (6*mP*(m[1]^2 + m[2]^2))/(E1 + m[1])) + 
    8*\[Gamma]^4*(-35*Sqrt[-1 + \[Gamma]^2]*m[1]*m[2] + (12*mP*(m[1]^2 + m[2]^2))/(E1 + m[1]))))/(2*E1*E2*M^3*(-1 + \[Gamma]^2)^(5/2));


c[3,{2,1,1,1},0]=((3*(-40*(E1^3 + E2^3)*Et - (35*E1^2*E2^2*Et^2)/mP^2 + (8*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^2)/(E1^2*E2^2))*c[1, {0}, 0])/
    (20*Et^4*M^3) - (2*(20*E1^2*E2^2*Et + 6*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(5*Et^3*M^3) - 
   (8*E1^2*E2^2*mP^2*c[1, {0}, 2])/(5*Et^2*M^3))*c[1, {1, 1}, 0]^2 - (16*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 1]^2)/
  (5*Et^2*M^3) + 2*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0]^2)/(2*Et^3*M^3*mP^2) - 
   (4*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 1])/(Et^2*M^3))*c[1, {2, 1, 1, 1}, 1] - (2*E1^2*E2^2*c[1, {0}, 0]^2*c[1, {2, 1, 1, 1}, 2])/
  (Et^2*M^3) + (2*E1*E2*c[1, {2, 1, 1, 1}, 1]*c[2, {0}, 0])/(Et*M^3) + 
 c[1, {2, 1, 1, 1}, 0]*((3*((-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)/(E1^2*E2^2) - (3*(E1^3 + E2^3)*Et)/mP^2)*c[1, {0}, 0]^2)/
    (2*Et^4*M^3) - (4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + 
   c[1, {0}, 0]*((-6*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^2) - (4*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + 
   (((E1^3 + E2^3)/(E1*E2*Et^2) + (3*E1*E2)/(Et*mP^2))*c[2, {0}, 0])/M^3 + (2*E1*E2*c[2, {0}, 1])/(Et*M^3)) + 
 (8*E1*E2*mP^2*c[1, {1, 1}, 1]*c[2, {1, 1}, 0])/(5*Et*M^3) + 
 c[1, {1, 1}, 0]*(2*((-4*(10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(5*Et^3*M^3) - 
     (16*E1^2*E2^2*mP^2*c[1, {0}, 1])/(5*Et^2*M^3))*c[1, {1, 1}, 1] - (16*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 2])/
    (5*Et^2*M^3) + (4*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 1}, 0])/(5*E1*E2*Et^2*M^3) + 
   (8*E1*E2*mP^2*c[2, {1, 1}, 1])/(5*Et*M^3)) + (2*E1*E2*c[1, {0}, 1]*c[2, {2, 1, 1, 1}, 0])/(Et*M^3) + 
 c[1, {0}, 0]*((((E1^3 + E2^3)/(E1*E2*Et^2) + (3*E1*E2)/(Et*mP^2))*c[2, {2, 1, 1, 1}, 0])/M^3 + 
   (2*E1*E2*c[2, {2, 1, 1, 1}, 1])/(Et*M^3)) + 
 (Et*mP*m[1]*m[2]*(-420*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*(\[Gamma]^4*(96 - 56*CE[1]) + \[Gamma]^2*(84 - 24*CE[1]) - 3*(-4 + CE[1]) + 
      4*\[Gamma]^6*(-3 + 2*CE[1]))*m[1]*m[2] + (105*mP^2*((3 - 48*\[Gamma]^2 + 96*\[Gamma]^4 - 48*\[Gamma]^6)*m[1]^2 - 
       2*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*m[1]*m[2] + 12*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 
       3*(1 - 16*\[Gamma]^2 + 32*\[Gamma]^4 - 16*\[Gamma]^6)*m[2]^2))/(E1 + m[1])^2 + 
    2*(-1 + \[Gamma]^2)*(15*(-21 + 19*CE[1] + 8*\[Gamma]^4*(-49 + 24*CE[1]) - 4*\[Gamma]^2*(-70 + 37*CE[1]))*m[1]^2 + 
      7*\[Gamma]*(2238 + \[Gamma]^2*(3084 - 1582*CE[1]) - 619*CE[1] + 8*\[Gamma]^4*(-39 + 22*CE[1]))*m[1]*m[2] + 
      21*(-5 + \[Gamma]^2*(80 - 42*CE[1]) + CE[1] + 4*\[Gamma]^4*(-30 + 19*CE[1]))*m[2]^2) + 
    (420*mP*(-12*\[Gamma]*(6 + 5*\[Gamma]^2 - 13*\[Gamma]^4 + 2*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + Sqrt[-1 + \[Gamma]^2]*(41*m[1]*m[2] + 80*\[Gamma]^2*m[1]*m[2] - 
         140*\[Gamma]^4*m[1]*m[2] + 20*\[Gamma]^6*m[1]*m[2] + 8*\[Gamma]^5*(5*m[1]^2 + 3*m[2]^2) + \[Gamma]*(13*m[1]^2 + 8*m[2]^2) - 
         4*\[Gamma]^3*(13*m[1]^2 + 8*m[2]^2))))/(E1 + m[1])))/(140*E1*E2*M^3*(-1 + \[Gamma]^2)^(5/2));


c[3,{2,1,1,2},0]=2*((-1/5*((20*E1^2*E2^2*Et + 6*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(Et^3*M^3) - (8*E1^2*E2^2*mP^2*c[1, {0}, 1])/(5*Et^2*M^3))*
    c[1, {1, 1}, 0] - (8*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 1])/(5*Et^2*M^3))*c[1, {1, 2}, 1] + 
 2*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0]^2)/(4*Et^3*M^3*mP^2) - 
   (2*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 1])/(Et^2*M^3))*c[1, {2, 1, 1, 2}, 1] - (E1^2*E2^2*c[1, {0}, 0]^2*c[1, {2, 1, 1, 2}, 2])/
  (Et^2*M^3) + (E1*E2*c[1, {2, 1, 1, 2}, 1]*c[2, {0}, 0])/(Et*M^3) + 
 c[1, {2, 1, 1, 2}, 0]*((3*((-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)/(E1^2*E2^2) - (3*(E1^3 + E2^3)*Et)/mP^2)*c[1, {0}, 0]^2)/
    (4*Et^4*M^3) - (2*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + 
   c[1, {0}, 0]*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^2) - (2*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + 
   (((E1^3 + E2^3)/(E1*E2*Et^2) + (3*E1*E2)/(Et*mP^2))*c[2, {0}, 0])/(2*M^3) + (E1*E2*c[2, {0}, 1])/(Et*M^3)) + 
 (4*E1*E2*mP^2*c[1, {1, 2}, 1]*c[2, {1, 1}, 0])/(5*Et*M^3) + 
 c[1, {1, 2}, 0]*
  (((3*(-40*(E1^3 + E2^3)*Et - (35*E1^2*E2^2*Et^2)/mP^2 + (8*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^2)/(E1^2*E2^2))*c[1, {0}, 0])/
      (20*Et^4*M^3) - (2*(20*E1^2*E2^2*Et + 6*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(5*Et^3*M^3) - 
     (8*E1^2*E2^2*mP^2*c[1, {0}, 2])/(5*Et^2*M^3))*c[1, {1, 1}, 0] + 
   2*(-1/5*((20*E1^2*E2^2*Et + 6*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(Et^3*M^3) - (8*E1^2*E2^2*mP^2*c[1, {0}, 1])/(5*Et^2*M^3))*
    c[1, {1, 1}, 1] - (8*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 2])/(5*Et^2*M^3) + 
   (2*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 1}, 0])/(5*E1*E2*Et^2*M^3) + (4*E1*E2*mP^2*c[2, {1, 1}, 1])/(5*Et*M^3)) + 
 (4*E1*E2*mP^2*c[1, {1, 1}, 1]*c[2, {1, 2}, 0])/(5*Et*M^3) + 
 c[1, {1, 1}, 0]*((-8*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 2}, 2])/(5*Et^2*M^3) + 
   (2*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 2}, 0])/(5*E1*E2*Et^2*M^3) + (4*E1*E2*mP^2*c[2, {1, 2}, 1])/(5*Et*M^3)) + 
 (E1*E2*c[1, {0}, 1]*c[2, {2, 1, 1, 2}, 0])/(Et*M^3) + 
 c[1, {0}, 0]*((((E1^3 + E2^3)/(E1*E2*Et^2) + (3*E1*E2)/(Et*mP^2))*c[2, {2, 1, 1, 2}, 0])/(2*M^3) + 
   (E1*E2*c[2, {2, 1, 1, 2}, 1])/(Et*M^3)) + 
 (3*Et*mP*m[1]*m[2]*(12*Sqrt[-1 + \[Gamma]^2]*(-5 - 35*\[Gamma]^2 - 36*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] - 
    4*(-1 + \[Gamma]^2)*((1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]^2 + 2*\[Gamma]*(-46 - 60*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2] + (1 - 14*\[Gamma]^2 + 20*\[Gamma]^4)*m[2]^2) + 
    (mP^2*((3 - 48*\[Gamma]^2 + 96*\[Gamma]^4 - 48*\[Gamma]^6)*m[1]^2 - 2*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*m[1]*m[2] + 
       12*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 3*(1 - 16*\[Gamma]^2 + 32*\[Gamma]^4 - 16*\[Gamma]^6)*m[2]^2))/
     ((E1 + m[1])*(E2 + m[2])) + 2*mP*(-12*\[Gamma]*(6 + 5*\[Gamma]^2 - 13*\[Gamma]^4 + 2*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2]*
       ((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + Sqrt[-1 + \[Gamma]^2]*(41*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
        80*\[Gamma]^2*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 140*\[Gamma]^4*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
        20*\[Gamma]^6*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 8*\[Gamma]^5*((5*m[1]^2 + 3*m[2]^2)/(E2 + m[2]) + 
          (3*m[1]^2 + 5*m[2]^2)/(E1 + m[1])) + \[Gamma]*((13*m[1]^2 + 8*m[2]^2)/(E2 + m[2]) + (8*m[1]^2 + 13*m[2]^2)/(E1 + m[1])) - 
        4*\[Gamma]^3*((13*m[1]^2 + 8*m[2]^2)/(E2 + m[2]) + (8*m[1]^2 + 13*m[2]^2)/(E1 + m[1]))))))/(4*E1*E2*M^3*(-1 + \[Gamma]^2)^(5/2));


c[3,{2,2,1,1},0]=(4*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 1]^2)/(Et^2*M^3) + 
 c[1, {0}, 0]^2*((-2*E1^2*E2^2*c[1, {2, 2, 1, 1}, 2])/(Et^2*M^3) + (5*E1^2*E2^2*c[1, {2, 3, 1, 1}, 0])/(4*Et^2*M^3*mP^2)) + 
 (2*E1*E2*c[1, {2, 2, 1, 1}, 1]*c[2, {0}, 0])/(Et*M^3) - (2*E1*E2*mP^2*c[1, {1, 1}, 1]*c[2, {1, 1}, 0])/(Et*M^3) + 
 (2*E1*E2*c[1, {0}, 1]*c[2, {2, 2, 1, 1}, 0])/(Et*M^3) + 
 c[1, {0}, 0]*((((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(2*Et*mP^2))*c[2, {2, 2, 1, 1}, 0])/M^3 + 
   (2*E1*E2*c[2, {2, 2, 1, 1}, 1])/(Et*M^3)) + 
 c[1, {1, 1}, 0]^2*((3*(5*E1^4*E2^4*Et^2 + 20*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 4*((E1^3 + E2^3)^2 - (E1^5 + E2^5)*Et)*mP^4)*
     c[1, {0}, 0])/(8*E1^2*E2^2*Et^4*M^3*mP^2) + ((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3) + 
   (2*E1^2*E2^2*mP^2*c[1, {0}, 2])/(Et^2*M^3) + (5*E1^2*E2^2*mP^2*c[1, {2, 3, 1, 1}, 0])/(4*Et^2*M^3*m[1]^2)) + 
 2*c[1, {2, 2, 1, 1}, 1]*(-1/2*((5*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0]^2)/(Et^3*M^3*mP^2) - 
   (4*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 1])/(Et^2*M^3) + (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 0])/(2*Et^2*M^3*m[1])) + 
 c[1, {2, 2, 1, 1}, 0]*((((18*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et))/(E1^2*E2^2) + (15*E1^2*E2^2*Et^2)/mP^4 - 
      (40*(E1^3 + E2^3)*Et)/mP^2)*c[1, {0}, 0]^2)/(12*Et^4*M^3) - (4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + 
   c[1, {0}, 0]*((2*((-3*(E1^3 + E2^3))/Et^3 - (25*E1^2*E2^2)/(6*Et^2*mP^2))*c[1, {0}, 1])/M^3 - 
     (4*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + (((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(3*Et*mP^2))*c[2, {0}, 0])/M^3 + 
   (2*E1*E2*c[2, {0}, 1])/(Et*M^3) + c[1, {1, 1}, 0]*((7*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/
      (6*Et^3*M^3*mP^2*m[1]) + (7*E1^2*E2^2*c[1, {0}, 1])/(3*Et^2*M^3*m[1])) + (7*E1^2*E2^2*c[1, {1, 1}, 0]^2)/(4*Et^2*M^3*m[1]^2) + 
   (4*E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 1])/(3*Et^2*M^3*m[1]) - (2*E1*E2*c[2, {1, 1}, 0])/(3*Et*M^3*m[1])) + 
 c[1, {1, 1}, 0]*(2*(((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(Et^3*M^3) + 
     (4*E1^2*E2^2*mP^2*c[1, {0}, 1])/(Et^2*M^3))*c[1, {1, 1}, 1] - ((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 1}, 0])/
    (E1*E2*Et^2*M^3) - (2*E1*E2*mP^2*c[2, {1, 1}, 1])/(Et*M^3) + 
   c[1, {0}, 0]*((4*E1^2*E2^2*mP^2*c[1, {1, 1}, 2])/(Et^2*M^3) + (5*E1^2*E2^2*c[1, {2, 3, 1, 1}, 0])/(2*Et^2*M^3*m[1])) - 
   (E1*E2*c[2, {2, 2, 1, 1}, 0])/(2*Et*M^3*m[1])) - (25*E1^2*E2^2*c[1, {1, 1}, 0]^3)/(8*Et^2*M^3*m[1]) + 
 (Et*mP*m[1]*m[2]*(420*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*(8*\[Gamma]^8*(-1 + CE[1]) - 3*CE[1] - 6*\[Gamma]^2*(2 + 3*CE[1]) - 8*\[Gamma]^6*(-9 + 7*CE[1]) + 
      \[Gamma]^4*(-2 + 26*CE[1]))*m[1]*m[2] + (70*mP^2*(-1 + \[Gamma]^2)*((-3 + 48*\[Gamma]^2 - 96*\[Gamma]^4 + 48*\[Gamma]^6)*m[1]^2 + 
       2*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*m[1]*m[2] - 12*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 
       3*(-1 + 16*\[Gamma]^2 - 32*\[Gamma]^4 + 16*\[Gamma]^6)*m[2]^2))/(E1 + m[1])^2 - 
    (-1 + \[Gamma]^2)*((315 + \[Gamma]^4*(9240 - 8376*CE[1]) - 411*CE[1] + 240*\[Gamma]^6*(-21 + 19*CE[1]) + 18*\[Gamma]^2*(-245 + 229*CE[1]))*m[1]^2 + 
      14*\[Gamma]*(-376 + \[Gamma]^4*(2444 - 1762*CE[1]) - 402*CE[1] + 40*\[Gamma]^6*(-5 + 8*CE[1]) + \[Gamma]^2*(-353 + 539*CE[1]))*m[1]*m[2] + 
      21*(10 + \[Gamma]^4*(300 - 320*CE[1]) - 6*CE[1] + 32*\[Gamma]^6*(-5 + 6*CE[1]) + \[Gamma]^2*(-145 + 129*CE[1]))*m[2]^2) - 
    (35*mP*(-1 + \[Gamma]^2)*(-96*\[Gamma]*(6 + 5*\[Gamma]^2 - 13*\[Gamma]^4 + 2*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 
       Sqrt[-1 + \[Gamma]^2]*(323*m[1]*m[2] + 690*\[Gamma]^2*m[1]*m[2] - 1200*\[Gamma]^4*m[1]*m[2] + 160*\[Gamma]^6*m[1]*m[2] + 48*\[Gamma]^5*(5*m[1]^2 + 4*m[2]^2) - 
         12*\[Gamma]^3*(28*m[1]^2 + 23*m[2]^2) + \[Gamma]*(84*m[1]^2 + 69*m[2]^2))))/(E1 + m[1])))/(56*E1*E2*M^3*(-1 + \[Gamma]^2)^(7/2));


c[3,{2,2,1,2},0]=2*((((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(2*Et^3*M^3) + (2*E1^2*E2^2*mP^2*c[1, {0}, 1])/(Et^2*M^3))*
    c[1, {1, 1}, 0] + (2*E1^2*E2^2*mP^2*c[1, {0}, 0]*c[1, {1, 1}, 1])/(Et^2*M^3))*c[1, {1, 2}, 1] + 
 c[1, {0}, 0]^2*(-((E1^2*E2^2*c[1, {2, 2, 1, 2}, 2])/(Et^2*M^3)) + (5*E1^2*E2^2*c[1, {2, 3, 1, 2}, 0])/(8*Et^2*M^3*mP^2)) + 
 (E1*E2*c[1, {2, 2, 1, 2}, 1]*c[2, {0}, 0])/(Et*M^3) - (E1*E2*mP^2*c[1, {1, 2}, 1]*c[2, {1, 1}, 0])/(Et*M^3) - 
 (E1*E2*mP^2*c[1, {1, 1}, 1]*c[2, {1, 2}, 0])/(Et*M^3) + (E1*E2*c[1, {0}, 1]*c[2, {2, 2, 1, 2}, 0])/(Et*M^3) + 
 c[1, {0}, 0]*((((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(2*Et*mP^2))*c[2, {2, 2, 1, 2}, 0])/(2*M^3) + 
   (E1*E2*c[2, {2, 2, 1, 2}, 1])/(Et*M^3)) + 
 c[1, {1, 1}, 0]*(-1/2*((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 2}, 0])/(E1*E2*Et^2*M^3) - 
   (E1*E2*mP^2*c[2, {1, 2}, 1])/(Et*M^3) + c[1, {0}, 0]*((2*E1^2*E2^2*mP^2*c[1, {1, 2}, 2])/(Et^2*M^3) + 
     (15*E1^2*E2^2*c[1, {2, 1, 1, 2}, 0])/(8*Et^2*M^3*mP^2*m[1]) + (5*E1^2*E2^2*c[1, {2, 3, 1, 2}, 0])/(8*Et^2*M^3*m[1])) - 
   (E1*E2*c[2, {2, 2, 1, 2}, 0])/(8*Et*M^3*m[1])) + (5*E1^2*E2^2*c[1, {1, 1}, 0]^2*c[1, {2, 1, 1, 2}, 0])/(8*Et^2*M^3*m[1]^2) + 
 c[1, {1, 2}, 0]^2*((-5*E1^2*E2^2*c[1, {2, 1, 1, 2}, 0])/(4*Et^2*M^3*m[2]^2) - (5*E1^2*E2^2*c[1, {1, 1}, 0])/(2*Et^2*M^3*m[2])) + 
 2*c[1, {2, 2, 1, 2}, 1]*(-1/4*((5*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0]^2)/(Et^3*M^3*mP^2) - 
   (2*E1^2*E2^2*c[1, {0}, 0]*c[1, {0}, 1])/(Et^2*M^3) + (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 0])/(8*Et^2*M^3*m[1]) + 
   (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 2}, 0])/(8*Et^2*M^3*m[2])) + 
 c[1, {2, 2, 1, 2}, 0]*((((18*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et))/(E1^2*E2^2) + (15*E1^2*E2^2*Et^2)/mP^4 - 
      (40*(E1^3 + E2^3)*Et)/mP^2)*c[1, {0}, 0]^2)/(24*Et^4*M^3) - (2*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + 
   c[1, {0}, 0]*(-((((3*(E1^3 + E2^3))/Et^3 + (25*E1^2*E2^2)/(6*Et^2*mP^2))*c[1, {0}, 1])/M^3) - 
     (2*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + (((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(3*Et*mP^2))*c[2, {0}, 0])/(2*M^3) + 
   (E1*E2*c[2, {0}, 1])/(Et*M^3) + c[1, {1, 1}, 0]*((7*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/
      (24*Et^3*M^3*mP^2*m[1]) + (7*E1^2*E2^2*c[1, {0}, 1])/(12*Et^2*M^3*m[1])) + 
   (3*E1^2*E2^2*c[1, {1, 1}, 0]^2)/(8*Et^2*M^3*m[1]^2) + (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 1])/(3*Et^2*M^3*m[1]) - 
   (E1*E2*c[2, {1, 1}, 0])/(6*Et*M^3*m[1]) + c[1, {1, 2}, 0]*((7*(5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/
      (24*Et^3*M^3*mP^2*m[2]) + (7*E1^2*E2^2*c[1, {0}, 1])/(12*Et^2*M^3*m[2]) + (E1^2*E2^2*c[1, {1, 1}, 0])/(8*Et^2*M^3*m[1]*m[2])) + 
   (3*E1^2*E2^2*c[1, {1, 2}, 0]^2)/(8*Et^2*M^3*m[2]^2) + (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 2}, 1])/(3*Et^2*M^3*m[2]) - 
   (E1*E2*c[2, {1, 2}, 0])/(6*Et*M^3*m[2])) + 
 c[1, {1, 2}, 0]*(2*(((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(2*Et^3*M^3) + 
     (2*E1^2*E2^2*mP^2*c[1, {0}, 1])/(Et^2*M^3))*c[1, {1, 1}, 1] - ((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {1, 1}, 0])/
    (2*E1*E2*Et^2*M^3) - (E1*E2*mP^2*c[2, {1, 1}, 1])/(Et*M^3) - (5*E1^2*E2^2*c[1, {1, 1}, 0]^2)/(8*Et^2*M^3*m[1]) + 
   c[1, {0}, 0]*((2*E1^2*E2^2*mP^2*c[1, {1, 1}, 2])/(Et^2*M^3) - (15*E1^2*E2^2*c[1, {2, 1, 1, 2}, 0])/(8*Et^2*M^3*mP^2*m[2]) + 
     (5*E1^2*E2^2*c[1, {2, 3, 1, 2}, 0])/(8*Et^2*M^3*m[2])) + 
   c[1, {1, 1}, 0]*((3*(5*E1^4*E2^4*Et^2 + 20*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 4*((E1^3 + E2^3)^2 - (E1^5 + E2^5)*Et)*mP^4)*
       c[1, {0}, 0])/(8*E1^2*E2^2*Et^4*M^3*mP^2) + ((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3) + 
     (2*E1^2*E2^2*mP^2*c[1, {0}, 2])/(Et^2*M^3) + (5*E1^2*E2^2*c[1, {2, 1, 1, 2}, 0])/(8*Et^2*M^3*m[1]*m[2]) + 
     (5*E1^2*E2^2*mP^2*c[1, {2, 3, 1, 2}, 0])/(8*Et^2*M^3*m[1]*m[2])) - (E1*E2*c[2, {2, 2, 1, 2}, 0])/(8*Et*M^3*m[2])) + 
 (5*Et*mP*m[1]*m[2]*(-6*Sqrt[-1 + \[Gamma]^2]*(-1 + 12*\[Gamma]^2 - 20*\[Gamma]^4 - 160*\[Gamma]^6 + 16*\[Gamma]^8)*ArcCosh[\[Gamma]]*m[1]*m[2] + 
    (2*mP^2*(-1 + \[Gamma]^2)*((-3 + 48*\[Gamma]^2 - 96*\[Gamma]^4 + 48*\[Gamma]^6)*m[1]^2 + 2*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*m[1]*m[2] - 
       12*Sqrt[-1 + \[Gamma]^2]*(3 + 9*\[Gamma]^2 - 16*\[Gamma]^4 + 4*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] + 3*(-1 + 16*\[Gamma]^2 - 32*\[Gamma]^4 + 16*\[Gamma]^6)*m[2]^2))/
     ((E1 + m[1])*(E2 + m[2])) + (-1 + \[Gamma]^2)*(3*(-3 + 42*\[Gamma]^2 - 88*\[Gamma]^4 + 48*\[Gamma]^6)*m[1]^2 + 2*\[Gamma]*(59 - \[Gamma]^2 - 560*\[Gamma]^4 + 40*\[Gamma]^6)*m[1]*
       m[2] + 3*(-2 + 29*\[Gamma]^2 - 60*\[Gamma]^4 + 32*\[Gamma]^6)*m[2]^2) - 
    mP*(-1 + \[Gamma]^2)*(-48*\[Gamma]*(6 + 5*\[Gamma]^2 - 13*\[Gamma]^4 + 2*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
      Sqrt[-1 + \[Gamma]^2]*(80*\[Gamma]^6*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 30*\[Gamma]^2*m[1]*m[2]*(12/(E1 + m[1]) + 11/(E2 + m[2])) - 
        48*\[Gamma]^4*m[1]*m[2]*(13/(E1 + m[1]) + 12/(E2 + m[2])) + m[1]*m[2]*(160/(E1 + m[1]) + 163/(E2 + m[2])) + 
        48*\[Gamma]^5*((2*(m[1]^2 + m[2]^2))/(E1 + m[1]) + (3*m[1]^2 + 2*m[2]^2)/(E2 + m[2])) - 
        12*\[Gamma]^3*((12*(m[1]^2 + m[2]^2))/(E1 + m[1]) + (16*m[1]^2 + 11*m[2]^2)/(E2 + m[2])) + 
        \[Gamma]*((36*(m[1]^2 + m[2]^2))/(E1 + m[1]) + (3*(16*m[1]^2 + 11*m[2]^2))/(E2 + m[2]))))))/(8*E1*E2*M^3*(-1 + \[Gamma]^2)^(7/2));


c[3,{2,3,1,1},0]=c[1, {0}, 0]^2*((3*(-3*(E1^3 + E2^3)*Et + ((-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^2)/(E1^2*E2^2))*c[1, {2, 1, 1, 1}, 0])/
    (2*Et^4*M^3*mP^4) - (3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {2, 1, 1, 1}, 1])/(Et^3*M^3*mP^4) - 
   (2*E1^2*E2^2*c[1, {2, 1, 1, 1}, 2])/(Et^2*M^3*mP^2) - 
   ((15*E1^2*E2^2*Et^2 + 55*(E1^3 + E2^3)*Et*mP^2 + (9*((E1^3 + E2^3)^2 - (E1^5 + E2^5)*Et)*mP^4)/(E1^2*E2^2))*
     c[1, {2, 2, 1, 1}, 0])/(30*Et^4*M^3*mP^6) - ((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {2, 2, 1, 1}, 1])/
    (5*Et^3*M^3*mP^4) - (2*E1^2*E2^2*c[1, {2, 2, 1, 1}, 2])/(5*Et^2*M^3*mP^2) + 
   ((-11*E1^4*E2^4*Et^2 - 15*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 3*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^4)*c[1, {2, 3, 1, 1}, 0])/
    (2*E1^2*E2^2*Et^4*M^3*mP^4) + (2*((-3*(E1^3 + E2^3))/(2*Et^3) - (5*E1^2*E2^2)/(Et^2*mP^2))*c[1, {2, 3, 1, 1}, 1])/M^3 - 
   (2*E1^2*E2^2*c[1, {2, 3, 1, 1}, 2])/(Et^2*M^3)) + ((2*E1*E2*c[1, {2, 1, 1, 1}, 1])/(Et*M^3*mP^2) + 
   (((5*E1*E2)/(3*Et*mP^4) + (E1^3 + E2^3)/(5*E1*E2*Et^2*mP^2))*c[1, {2, 2, 1, 1}, 0])/M^3 + 
   (2*E1*E2*c[1, {2, 2, 1, 1}, 1])/(5*Et*M^3*mP^2) + (2*E1*E2*c[1, {2, 3, 1, 1}, 1])/(Et*M^3))*c[2, {0}, 0] + 
 c[1, {2, 1, 1, 1}, 0]*((-4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3*mP^2) + 
   (((3*E1*E2)/(Et*mP^4) + (E1^3 + E2^3)/(E1*E2*Et^2*mP^2))*c[2, {0}, 0])/M^3 + (2*E1*E2*c[2, {0}, 1])/(Et*M^3*mP^2)) + 
 (2*E1*E2*c[1, {0}, 1]*c[2, {2, 1, 1, 1}, 0])/(Et*M^3*mP^2) + 
 2*c[1, {0}, 1]*((E1*E2*c[2, {2, 2, 1, 1}, 0])/(5*Et*M^3*mP^2) + (E1*E2*c[2, {2, 3, 1, 1}, 0])/(Et*M^3)) - 
 c[3, {2, 1, 1, 1}, 0]/(M^3*mP^2) - c[3, {2, 2, 1, 1}, 0]/(5*M^3*mP^2) + 
 c[1, {0}, 0]*((3*E1^2*E2^2*c[1, {1, 1}, 0]^2)/(4*Et^2*M^3*mP^4) + 
   ((-6*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^4) - (4*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3*mP^2))*
    c[1, {2, 1, 1, 1}, 0] - (8*E1^2*E2^2*c[1, {0}, 1]*c[1, {2, 1, 1, 1}, 1])/(Et^2*M^3*mP^2) - 
   (8*E1^2*E2^2*c[1, {0}, 1]*c[1, {2, 3, 1, 1}, 1])/(Et^2*M^3) + (((3*E1*E2)/(Et*mP^4) + (E1^3 + E2^3)/(E1*E2*Et^2*mP^2))*
     c[2, {2, 1, 1, 1}, 0])/M^3 + (2*E1*E2*c[2, {2, 1, 1, 1}, 1])/(Et*M^3*mP^2) + 
   (((E1*E2)/(Et*mP^4) + (E1^3 + E2^3)/(5*E1*E2*Et^2*mP^2))*c[2, {2, 2, 1, 1}, 0])/M^3 + 
   (2*E1*E2*c[2, {2, 2, 1, 1}, 1])/(5*Et*M^3*mP^2) + (((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(Et*mP^2))*c[2, {2, 3, 1, 1}, 0])/
    M^3 + (2*E1*E2*c[2, {2, 3, 1, 1}, 1])/(Et*M^3) + 2*c[1, {2, 2, 1, 1}, 1]*((-4*E1^2*E2^2*c[1, {0}, 1])/(5*Et^2*M^3*mP^2) - 
     (2*E1^2*E2^2*c[1, {1, 1}, 0])/(5*Et^2*M^3*mP^2*m[1])) + c[1, {2, 3, 1, 1}, 0]*
    ((2*(-3*(E1^3 + E2^3) - (10*E1^2*E2^2*Et)/mP^2)*c[1, {0}, 1])/(Et^3*M^3) - (4*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3) + 
     (E1^2*E2^2*c[1, {1, 1}, 0])/(Et^2*M^3*mP^2*m[1])) + c[1, {2, 2, 1, 1}, 0]*
    ((-2*(40*E1^2*E2^2*Et + 9*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(15*Et^3*M^3*mP^4) - 
     (4*E1^2*E2^2*c[1, {0}, 2])/(5*Et^2*M^3*mP^2) - ((25*E1^2*E2^2*Et + 14*(E1^3 + E2^3)*mP^2)*c[1, {1, 1}, 0])/
      (15*Et^3*M^3*mP^4*m[1]) - (16*E1^2*E2^2*c[1, {1, 1}, 1])/(15*Et^2*M^3*mP^2*m[1]))) + 
 c[1, {2, 3, 1, 1}, 0]*((-4*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + (((E1^3 + E2^3)/(E1*E2*Et^2) + (5*E1*E2)/(Et*mP^2))*c[2, {0}, 0])/
    M^3 + (2*E1*E2*c[2, {0}, 1])/(Et*M^3) + (E1^2*E2^2*c[1, {1, 1}, 0]^2)/(2*Et^2*M^3*m[1]^2)) + 
 c[1, {2, 2, 1, 1}, 0]*((-4*E1^2*E2^2*c[1, {0}, 1]^2)/(5*Et^2*M^3*mP^2) + (2*E1*E2*c[2, {0}, 1])/(5*Et*M^3*mP^2) + 
   (E1^2*E2^2*c[1, {1, 1}, 0]^2)/(10*Et^2*M^3*mP^2*m[1]^2) - (28*E1^2*E2^2*c[1, {0}, 1]*c[1, {1, 1}, 0])/(15*Et^2*M^3*mP^2*m[1]) + 
   (8*E1*E2*c[2, {1, 1}, 0])/(15*Et*M^3*mP^2*m[1])) + (E1^2*E2^2*c[1, {1, 1}, 0]^3)/(2*Et^2*M^3*mP^2*m[1]) + 
 (2*E1*E2*c[1, {1, 1}, 0]*c[2, {2, 2, 1, 1}, 0])/(5*Et*M^3*mP^2*m[1]) - 
 (Et*mP*(E2 + m[1] + mP^2/(E1 + m[1]))^2*(840*Sqrt[-1 + \[Gamma]^2]*ArcCosh[\[Gamma]]*(6 + \[Gamma]^2*(48 - 39*CE[1]) - 6*\[Gamma]^4*(-2 + CE[1]) + 
      8*\[Gamma]^6*(-2 + CE[1]) - 6*CE[1])*m[1]*m[2] - 
    (-1 + \[Gamma]^2)*(-3*(35 + \[Gamma]^4*(1680 - 796*CE[1]) - 71*CE[1] + 40*\[Gamma]^6*(-28 + 13*CE[1]) + \[Gamma]^2*(-630 + 382*CE[1]))*m[1]^2 + 
      14*\[Gamma]*(2259 + 48*\[Gamma]^6*(-2 + CE[1]) - 1967*CE[1] - 4*\[Gamma]^2*(-449 + 302*CE[1]) + \[Gamma]^4*(-944 + 532*CE[1]))*m[1]*m[2] - 
      21*(-5 + \[Gamma]^2*(40 - 11*CE[1]) - 2*CE[1] + 2*\[Gamma]^4*(-20 + 9*CE[1]))*m[2]^2)))/(140*E1*E2*M^3*(-1 + \[Gamma]^2)^(9/2)*m[1]*m[2]);


c[3,{2,3,1,2},0]=c[1, {0}, 0]^2*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {2, 1, 1, 2}, 1])/(2*Et^3*M^3*mP^4) - 
   (E1^2*E2^2*c[1, {2, 1, 1, 2}, 2])/(Et^2*M^3*mP^2) - ((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {2, 2, 1, 2}, 1])/
    (10*Et^3*M^3*mP^4) - (E1^2*E2^2*c[1, {2, 2, 1, 2}, 2])/(5*Et^2*M^3*mP^2) - 
   ((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {2, 3, 1, 2}, 1])/(2*Et^3*M^3*mP^2) - 
   (E1^2*E2^2*c[1, {2, 3, 1, 2}, 2])/(Et^2*M^3)) + (E1*E2*c[1, {2, 2, 1, 2}, 1]*c[2, {0}, 0])/(5*Et*M^3*mP^2) + 
 ((E1*E2*c[1, {2, 1, 1, 2}, 1])/(Et*M^3*mP^2) + (E1*E2*c[1, {2, 3, 1, 2}, 1])/(Et*M^3))*c[2, {0}, 0] + 
 (E1*E2*c[1, {0}, 1]*c[2, {2, 2, 1, 2}, 0])/(5*Et*M^3*mP^2) + 
 2*c[1, {0}, 1]*((E1*E2*c[2, {2, 1, 1, 2}, 0])/(2*Et*M^3*mP^2) + (E1*E2*c[2, {2, 3, 1, 2}, 0])/(2*Et*M^3)) + 
 c[1, {0}, 0]*(2*c[1, {0}, 1]*((-2*E1^2*E2^2*c[1, {2, 1, 1, 2}, 1])/(Et^2*M^3*mP^2) - (2*E1^2*E2^2*c[1, {2, 2, 1, 2}, 1])/
      (5*Et^2*M^3*mP^2) - (2*E1^2*E2^2*c[1, {2, 3, 1, 2}, 1])/(Et^2*M^3)) + 
   ((3*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {2, 1, 1, 2}, 0])/(2*E1*E2*Et^2*M^3*mP^4) + 
   (E1*E2*c[2, {2, 1, 1, 2}, 1])/(Et*M^3*mP^2) + ((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {2, 2, 1, 2}, 0])/
    (10*E1*E2*Et^2*M^3*mP^4) + (E1*E2*c[2, {2, 2, 1, 2}, 1])/(5*Et*M^3*mP^2) + 
   ((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {2, 3, 1, 2}, 0])/(2*E1*E2*Et^2*M^3*mP^2) + 
   (E1*E2*c[2, {2, 3, 1, 2}, 1])/(Et*M^3)) - c[3, {2, 1, 1, 2}, 0]/(2*M^3*mP^2) - c[3, {2, 2, 1, 2}, 0]/(10*M^3*mP^2) + 
 c[1, {2, 1, 1, 2}, 0]*(((-9*E1^2*E2^2*(E1^3 + E2^3)*Et + 3*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^2)*c[1, {0}, 0]^2)/
    (4*E1^2*E2^2*Et^4*M^3*mP^4) - (2*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3*mP^2) + 
   c[1, {0}, 0]*((-3*(2*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^4) - 
     (2*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3*mP^2)) + ((3*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {0}, 0])/(2*E1*E2*Et^2*M^3*mP^4) + 
   (E1*E2*c[2, {0}, 1])/(Et*M^3*mP^2) + (E1^2*E2^2*c[1, {1, 1}, 0]^2)/(8*Et^2*M^3*mP^2*m[1]^2)) + 
 c[1, {2, 3, 1, 2}, 0]*(((-11*E1^4*E2^4*Et^2 - 15*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 3*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^4)*
     c[1, {0}, 0]^2)/(4*E1^2*E2^2*Et^4*M^3*mP^4) - (2*E1^2*E2^2*c[1, {0}, 1]^2)/(Et^2*M^3) + 
   c[1, {0}, 0]*(-(((10*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^2)) - 
     (2*E1^2*E2^2*c[1, {0}, 2])/(Et^2*M^3)) + ((5*E1^2*E2^2*Et + (E1^3 + E2^3)*mP^2)*c[2, {0}, 0])/(2*E1*E2*Et^2*M^3*mP^2) + 
   (E1*E2*c[2, {0}, 1])/(Et*M^3) + (E1^2*E2^2*c[1, {1, 1}, 0]^2)/(8*Et^2*M^3*m[1]^2) + 
   (E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 0])/(4*Et^2*M^3*mP^2*m[1])) + 
 c[1, {1, 1}, 0]*(-1/5*(E1^2*E2^2*c[1, {0}, 0]*c[1, {2, 2, 1, 2}, 1])/(Et^2*M^3*mP^2*m[1]) + 
   (E1*E2*c[2, {2, 2, 1, 2}, 0])/(10*Et*M^3*mP^2*m[1])) + 
 c[1, {1, 2}, 0]^2*((E1^2*E2^2*c[1, {2, 1, 1, 2}, 0])/(8*Et^2*M^3*mP^2*m[2]^2) + 
   (3*E1^2*E2^2*c[1, {2, 2, 1, 2}, 0])/(40*Et^2*M^3*mP^2*m[2]^2) + (E1^2*E2^2*c[1, {2, 3, 1, 2}, 0])/(8*Et^2*M^3*m[2]^2) + 
   (E1^2*E2^2*c[1, {1, 1}, 0])/(4*Et^2*M^3*mP^2*m[2])) + 
 c[1, {2, 2, 1, 2}, 0]*(((-15*E1^4*E2^4*Et^2 - 55*E1^2*E2^2*(E1^3 + E2^3)*Et*mP^2 + 9*(-(E1^3 + E2^3)^2 + (E1^5 + E2^5)*Et)*mP^4)*
     c[1, {0}, 0]^2)/(60*E1^2*E2^2*Et^4*M^3*mP^6) - (2*E1^2*E2^2*c[1, {0}, 1]^2)/(5*Et^2*M^3*mP^2) + 
   ((25*E1^2*E2^2*Et + 3*(E1^3 + E2^3)*mP^2)*c[2, {0}, 0])/(30*E1*E2*Et^2*M^3*mP^4) + (E1*E2*c[2, {0}, 1])/(5*Et*M^3*mP^2) + 
   c[1, {1, 1}, 0]*(-1/60*((25*E1^2*E2^2*Et + 14*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(Et^3*M^3*mP^4*m[1]) - 
     (7*E1^2*E2^2*c[1, {0}, 1])/(15*Et^2*M^3*mP^2*m[1])) + (3*E1^2*E2^2*c[1, {1, 1}, 0]^2)/(40*Et^2*M^3*mP^2*m[1]^2) + 
   (2*E1*E2*c[2, {1, 1}, 0])/(15*Et*M^3*mP^2*m[1]) + 
   c[1, {0}, 0]*(-1/15*((40*E1^2*E2^2*Et + 9*(E1^3 + E2^3)*mP^2)*c[1, {0}, 1])/(Et^3*M^3*mP^4) - 
     (2*E1^2*E2^2*c[1, {0}, 2])/(5*Et^2*M^3*mP^2) - (4*E1^2*E2^2*c[1, {1, 1}, 1])/(15*Et^2*M^3*mP^2*m[1]) - 
     (4*E1^2*E2^2*c[1, {1, 2}, 1])/(15*Et^2*M^3*mP^2*m[2])) + (2*E1*E2*c[2, {1, 2}, 0])/(15*Et*M^3*mP^2*m[2])) + 
 c[1, {1, 2}, 0]*((3*E1^2*E2^2*c[1, {0}, 0]*c[1, {1, 1}, 0])/(4*Et^2*M^3*mP^4) + 
   (E1^2*E2^2*c[1, {1, 1}, 0]^2)/(4*Et^2*M^3*mP^2*m[1]) + c[1, {2, 2, 1, 2}, 0]*
    (-1/60*((25*E1^2*E2^2*Et + 14*(E1^3 + E2^3)*mP^2)*c[1, {0}, 0])/(Et^3*M^3*mP^4*m[2]) - 
     (7*E1^2*E2^2*c[1, {0}, 1])/(15*Et^2*M^3*mP^2*m[2]) - (E1^2*E2^2*c[1, {1, 1}, 0])/(10*Et^2*M^3*mP^2*m[1]*m[2])) - 
   (E1^2*E2^2*c[1, {0}, 0]*c[1, {2, 2, 1, 2}, 1])/(5*Et^2*M^3*mP^2*m[2]) + (E1^2*E2^2*c[1, {0}, 0]*c[1, {2, 3, 1, 2}, 0])/
    (4*Et^2*M^3*mP^2*m[2]) + (E1*E2*c[2, {2, 2, 1, 2}, 0])/(10*Et*M^3*mP^2*m[2]) - 
   (E1^2*E2^2*c[1, {1, 1}, 0]*c[1, {2, 1, 1, 2}, 0])/(4*Et^2*M^3*mP^2*m[1]*m[2])) + 
 (Et*mP*(E2 + m[1] + mP^2/(E1 + m[1]))*(E1 + m[2] + mP^2/(E2 + m[2]))*
   (12*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-73 - 120*\[Gamma]^2 + 24*\[Gamma]^4 + 16*\[Gamma]^6)*ArcCosh[\[Gamma]]*m[1]*m[2] - 
    (-1 + \[Gamma]^2)*(-300*m[1]*m[2] - 1806*\[Gamma]^2*m[1]*m[2] - 40*\[Gamma]^4*m[1]*m[2] + 304*\[Gamma]^6*m[1]*m[2] - 15*\[Gamma]*(m[1]^2 + m[2]^2) + 
      60*\[Gamma]^3*(m[1]^2 + m[2]^2) - 48*\[Gamma]^5*(m[1]^2 + m[2]^2))))/(4*E1*E2*M^3*(-1 + \[Gamma]^2)^(9/2)*m[1]*m[2]);


(* ::Subsubsection::Closed:: *)
(*Derivatives*)


c[1,{0},1]=(E1^2*E2^2*Et*(-1 + 3*\[Gamma]^2 - 2*\[Gamma]^4)*m[1]*m[2] + mP^2*(3*E1*E2*(E1 + E2)*Et^2*\[Gamma] - 2*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3 + 
    (-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*m[1]*m[2] - 3*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^2*m[1]*m[2] + 
    2*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^4*m[1]*m[2]))/(2*E1^3*E2^3*M*mP*(-1 + \[Gamma]^2)^(3/2));


c[1,{0},2]=(E1^4*E2^4*Et*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2 + 2*E1^2*E2^2*mP^2*(-1 + \[Gamma]^2)*m[1]*m[2]*
   (3*E1*E2*(E1 + E2)*Et^2*\[Gamma] - 2*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3 + (-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*m[1]*m[2] - 
    3*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^2*m[1]*m[2] + 2*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^4*m[1]*m[2]) - 
  mP^4*(3*E1^2*E2^2*(E1 + E2)^2*Et^3 - E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*m[2] - 
    E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2 + 
    Et*(-1 + \[Gamma]^2)*m[1]*m[2]*(-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] + 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + (3*E1^4 + 2*E1^2*E2^2 + 3*E2^4)*m[1]*m[2] - 
      3*(3*E1^4 + 2*E1^2*E2^2 + 3*E2^4)*\[Gamma]^2*m[1]*m[2] + 2*(3*E1^4 + 2*E1^2*E2^2 + 3*E2^4)*\[Gamma]^4*m[1]*m[2])))/
 (4*E1^5*E2^5*M*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{0},1]=(-1/2*((E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*c[1, {0}, 0]^2)/(E1^3*E2^3*Et^3*M^2) + 
  (4*E1*E2*c[1, {0}, 1]^2)/(Et*M^2) + c[1, {0}, 0]*((2*((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*c[1, {0}, 1])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {0}, 2])/(Et*M^2)) - (3*(m[1] + m[2])*(E1^2*E2^2*Et*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2] + 
     mP^2*(-9*E1*E2*(E1 + E2)*Et^2*\[Gamma] + 5*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3 + (E1*E2*(E1 + E2) - (E1^2 + E2^2)*Et)*m[1]*m[2] + 
       6*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^2*m[1]*m[2] - 5*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*\[Gamma]^4*m[1]*m[2])))/
   (4*E1^3*E2^3*M^2*mP*(-1 + \[Gamma]^2)^(3/2)))/2;


c[1,{1,1},1]=-1/2*(M*\[Nu]*(-2*E1*E2*(E1 + E2)*Et^2 + m[1]*(-2*E1*E2*(E1 + E2)*\[Gamma] + (M^2*\[Nu]*(E1^2 + E2^2 + (E1*E2^2)/(E1 + m[1])))/(E1 + m[1]) - 
      (2*M^2*\[Gamma]^2*\[Nu]*(E1^2 + E2^2 + (E1*E2^2)/(E1 + m[1])))/(E1 + m[1]))*m[2] + 
    2*Et*\[Gamma]*((2*E1*E2*(E1 + E2)*M^2*\[Nu])/(E1 + m[1]) + (E1^2 + E2^2)*m[1]*m[2])))/(E1^3*E2^3*m[1]*m[2]);


c[1,{1,1},2]=-1/4*(M*\[Nu]*((M^2*\[Nu]*(4*E1^2*E2^2*(E1 + E2)^2*Et^2 - 4*E1*E2*(E1 + E2)*Et*\[Gamma]*m[1]*(3*E1^2 + 3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])))*
        m[2] + m[1]*m[2]*(4*E1^2*E2^2*(E1 + E2)^2*\[Gamma] - m[1]*(3*E1^4 + 3*E2^4 + (2*E1^3*E2^2)/(E1 + m[1]) + (3*E1*E2^4)/(E1 + m[1]) + 
           2*E1^2*(E2^2 + E2^4/(E1 + m[1])^2))*m[2] + 2*\[Gamma]^2*m[1]*(3*E1^4 + 3*E2^4 + (2*E1^3*E2^2)/(E1 + m[1]) + 
           (3*E1*E2^4)/(E1 + m[1]) + 2*E1^2*(E2^2 + E2^4/(E1 + m[1])^2))*m[2])))/(E1 + m[1]) + 
    2*m[1]*m[2]*(E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*Et^2 + E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*\[Gamma]*m[1]*m[2] - 
      Et*(6*E1^3*E2^3 + 3*E2^4*\[Gamma]*m[1]*m[2] + 3*E1^4*(E2^2 + \[Gamma]*m[1]*m[2]) + E1^2*(3*E2^4 + 2*E2^2*\[Gamma]*m[1]*m[2])))))/
  (E1^5*E2^5*m[1]^2*m[2]^2);


c[2,{1,1},1]=((((-4*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {0}, 0])/
     (E1^3*E2^3*Et^3*M^2*mP^4) + (4*E1*E2*c[1, {0}, 2])/(Et*M^2))*c[1, {1, 1}, 0] + 
  2*c[1, {0}, 1]*((((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {1, 1}, 0])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {1, 1}, 1])/(Et*M^2)) + 
  c[1, {0}, 0]*((2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {1, 1}, 1])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {1, 1}, 2])/(Et*M^2)) + ((3*E1*E2^2*Et*mP^2*(-1 + \[Gamma]^2)^3*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/
     (E1 + m[1])^2 - (3*E1^2*E2^2*Et*(-1 + \[Gamma]^2)^3*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(E1 + m[1]) + 
    E1*E2*(E1 + E2)*Et^2*mP*(-1 + \[Gamma]^2)^2*(m[1]*(12*Sqrt[-1 + \[Gamma]^2] - 48*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 20*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 
        (27*mP*\[Gamma])/(E1 + m[1]) + (42*mP*\[Gamma]^3)/(E1 + m[1]) - (15*mP*\[Gamma]^5)/(E1 + m[1])) + 
      3*(3*Sqrt[-1 + \[Gamma]^2] - 12*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - (9*mP*\[Gamma])/(E1 + m[1]) + (14*mP*\[Gamma]^3)/(E1 + m[1]) - 
        (5*mP*\[Gamma]^5)/(E1 + m[1]))*m[2]) + E1*E2*(E1 + E2)*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E1 + m[1]) - 
      (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E1 + m[1]) + (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E1 + m[1]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2]) - 
      5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2])) - E1^2*Et*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E1 + m[1]) - 
      (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E1 + m[1]) + (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E1 + m[1]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2]) - 
      5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2])) - E2^2*Et*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E1 + m[1]) - 
      (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E1 + m[1]) + (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E1 + m[1]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2]) - 
      5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(4*m[1] + 3*m[2])))/(2*E1^3*E2^3*M^2*mP*(-1 + \[Gamma]^2)^(9/2)))/2;


c[1,{1,2},0]=(2*Et*M*\[Gamma]*\[Nu])/(E1*E2) + (M^3*(1 - 2*\[Gamma]^2)*\[Nu]^2)/(E1*E2*(E2 + m[2]));


c[1,{1,2},1]=-1/2*(M*\[Nu]*(-2*E1*E2*(E1 + E2)*Et^2 + 2*Et*\[Gamma]*((E1^2 + E2^2)*m[1]*m[2] + (2*E1*E2*(E1 + E2)*M^2*\[Nu])/(E2 + m[2])) + 
    m[1]*m[2]*(-2*E1*E2*(E1 + E2)*\[Gamma] + (M^2*\[Nu]*(E2^2 + E1^2*(1 + E2/(E2 + m[2]))))/(E2 + m[2]) - 
      (2*M^2*\[Gamma]^2*\[Nu]*(E2^2 + E1^2*(1 + E2/(E2 + m[2]))))/(E2 + m[2]))))/(E1^3*E2^3*m[1]*m[2]);


c[1,{1,2},2]=-1/4*(M*\[Nu]*(2*m[1]*m[2]*(E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*Et^2 + E1*E2*(3*E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + 3*E2^3)*\[Gamma]*m[1]*
       m[2] - Et*(6*E1^3*E2^3 + 3*E2^4*\[Gamma]*m[1]*m[2] + 3*E1^4*(E2^2 + \[Gamma]*m[1]*m[2]) + E1^2*(3*E2^4 + 2*E2^2*\[Gamma]*m[1]*m[2]))) + 
    (M^2*\[Nu]*(4*E1^2*E2^2*(E1 + E2)^2*Et^2 - 4*E1*E2*(E1 + E2)*Et*\[Gamma]*m[1]*m[2]*(-(E1*E2) + 3*E2^2 + E1^2*(3 + (2*E2)/(E2 + m[2]))) + 
       m[1]*m[2]*(4*E1^2*E2^2*(E1 + E2)^2*\[Gamma] - m[1]*m[2]*(3*E2^4 + 2*E1^2*E2^2*(1 + E2/(E2 + m[2])) + 
           E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))) + 2*\[Gamma]^2*m[1]*m[2]*(3*E2^4 + 2*E1^2*E2^2*(1 + E2/(E2 + m[2])) + 
           E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))))))/(E2 + m[2])))/(E1^5*E2^5*m[1]^2*m[2]^2);


c[2,{1,2},0]=((E1^3 + E2^3)/(E1*E2*Et^2*M^2) + (2*E1*E2)/(Et*M^2*mP^2))*c[1, {0}, 0]*c[1, {1, 2}, 0] + 
 (2*E1*E2*c[1, {0}, 1]*c[1, {1, 2}, 0])/(Et*M^2) + (2*E1*E2*c[1, {0}, 0]*c[1, {1, 2}, 1])/(Et*M^2) - 
 (3*Et*mP*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(2*E1*E2*M^2*Sqrt[-1 + \[Gamma]^2]*(E2 + m[2])) + 
 (Et*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(3*m[1] + 4*m[2]))/(2*E1*E2*M^2*(-1 + \[Gamma]^2));


c[2,{1,2},1]=((((-4*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {0}, 0])/
     (E1^3*E2^3*Et^3*M^2*mP^4) + (4*E1*E2*c[1, {0}, 2])/(Et*M^2))*c[1, {1, 2}, 0] + 
  2*c[1, {0}, 1]*((((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {1, 2}, 0])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {1, 2}, 1])/(Et*M^2)) + 
  c[1, {0}, 0]*((2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {1, 2}, 1])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {1, 2}, 2])/(Et*M^2)) + ((3*E1^2*E2*Et*mP^2*(-1 + \[Gamma]^2)^3*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/
     (E2 + m[2])^2 - (3*E1^2*E2^2*Et*(-1 + \[Gamma]^2)^3*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(E2 + m[2]) + 
    E1*E2*(E1 + E2)*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E2 + m[2]) - (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E2 + m[2]) + 
      (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E2 + m[2]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2]) - 5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2])) - 
    E1^2*Et*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E2 + m[2]) - (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E2 + m[2]) + 
      (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E2 + m[2]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2]) - 5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2])) - 
    E2^2*Et*mP*(1 - \[Gamma]^2)^3*m[1]*m[2]*((3*mP*(m[1] + m[2]))/(E2 + m[2]) - (18*mP*\[Gamma]^2*(m[1] + m[2]))/(E2 + m[2]) + 
      (15*mP*\[Gamma]^4*(m[1] + m[2]))/(E2 + m[2]) + 3*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2]) - 5*\[Gamma]^3*Sqrt[-1 + \[Gamma]^2]*(3*m[1] + 4*m[2])) + 
    E1*E2*(E1 + E2)*Et^2*mP*(-1 + \[Gamma]^2)^2*(m[2]*(12*Sqrt[-1 + \[Gamma]^2] - 48*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 20*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - 
        (27*mP*\[Gamma])/(E2 + m[2]) + (42*mP*\[Gamma]^3)/(E2 + m[2]) - (15*mP*\[Gamma]^5)/(E2 + m[2])) + 
      3*m[1]*(3*Sqrt[-1 + \[Gamma]^2] - 12*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2] + 5*\[Gamma]^4*Sqrt[-1 + \[Gamma]^2] - (9*mP*\[Gamma])/(E2 + m[2]) + 
        (14*mP*\[Gamma]^3)/(E2 + m[2]) - (5*mP*\[Gamma]^5)/(E2 + m[2]))))/(2*E1^3*E2^3*M^2*mP*(-1 + \[Gamma]^2)^(9/2)))/2;


c[1,{2,1,1,1},1]=-1/4*(E1*E2*(E1 + E2)*Et^2*mP^2*((4*mP*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) - (4*mP*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) + 
     3*\[Gamma]*(-1 + CE[1] - mP^2/(E1 + m[1])^2) + \[Gamma]^3*(2 - 2*CE[1] + (2*mP^2)/(E1 + m[1])^2)) - 
   E1^2*E2^2*Et*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]*m[2] + (3*E1^2*E2^2*Et*mP^2*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/
    (E1 + m[1])^2 - (8*E1^2*E2^2*Et*mP*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*m[1]*m[2])/(E1 + m[1]) - 
   (2*E1*E2^2*Et*mP^3*(1 - \[Gamma]^2)*m[1]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + (mP*(1 - 2*\[Gamma]^2))/(E1 + m[1]))*m[2])/(E1 + m[1])^2 + 
   E1*E2*(E1 + E2)*mP^2*(1 - \[Gamma]^2)*m[1]*((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + 
     (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2] - E1^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*
    ((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2] - 
   E2^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + 
     (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2])/(E1^3*E2^3*M*mP*(-1 + \[Gamma]^2)^(3/2));


c[1,{2,1,1,1},2]=(-(E1^4*E2^4*Et*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]^2*m[2]^2) + 
  (16*E1^2*E2^2*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*(E1*E2*(E1 + E2)*Et^2 + E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2] - 
     Et*\[Gamma]*m[1]*(E1^2 + E2^2 + (E1*E2^2)/(E1 + m[1]))*m[2]))/(E1 + m[1]) - E1^2*E2^2*mP^2*(-1 + \[Gamma]^2)*m[1]*m[2]*
   (6*E1*E2*(E1 + E2)*Et^2*\[Gamma]*(-1 + CE[1]) - 4*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3*(-1 + CE[1]) + 
    m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2] - 
    3*\[Gamma]^2*m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2] + 
    2*\[Gamma]^4*m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2]) + 
  mP^4*(3*E1^2*E2^2*(E1 + E2)^2*Et^3*(-1 + CE[1]) - E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*
     (-(E1*E2*(-1 + CE[1])) + 3*E2^2*(-1 + CE[1]) + 3*E1^2*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2))*m[2] - 
    E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*(-(E1*E2*(-1 + CE[1])) + 3*E2^2*(-1 + CE[1]) + 
      3*E1^2*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2))*m[2]^2 + Et*(-1 + \[Gamma]^2)*m[1]*m[2]*(-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma]*(-1 + CE[1]) + 
      6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3*(-1 + CE[1]) + m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 
        3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2] - 
      3*\[Gamma]^2*m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 
        2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2] + 2*\[Gamma]^4*m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 
        3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2])) + 
  (mP^6*(-3*E1^2*E2^2*(E1 + E2)^2*Et^3 + E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*
      (3*E1^2 + 3*E2^2 + E1*E2*(-1 + (4*E2)/(E1 + m[1])))*m[2] + E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*
      (3*E1^2 + 3*E2^2 + E1*E2*(-1 + (4*E2)/(E1 + m[1])))*m[2]^2 - Et*(-1 + \[Gamma]^2)*m[1]*m[2]*
      (-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] + 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + 
         (6*E1*E2^4)/(E1 + m[1]) + 2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*m[2] - 
       3*\[Gamma]^2*m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + (6*E1*E2^4)/(E1 + m[1]) + 2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*
        m[2] + 2*\[Gamma]^4*m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + (6*E1*E2^4)/(E1 + m[1]) + 
         2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*m[2])))/(E1 + m[1])^2 - 
  (4*mP^5*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*(E1*E2*(E1 + E2)*Et^2*(3*E1^2 + 3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1]))) + 
     E1*E2*(E1 + E2)*\[Gamma]*m[1]*(3*E1^2 + 3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])))*m[2] - 
     Et*(3*E2^4*\[Gamma]*m[1]*m[2] + (3*E1*E2^4*\[Gamma]*m[1]*m[2])/(E1 + m[1]) + 3*E1^4*(E2^2 + \[Gamma]*m[1]*m[2]) + 
       2*E1^3*E2^2*(3*E2 + (\[Gamma]*m[1]*m[2])/(E1 + m[1])) + E1^2*(2*E2^2*\[Gamma]*m[1]*m[2] + E2^4*(3 + (2*\[Gamma]*m[1]*m[2])/(E1 + m[1])^2)))))/
   (E1 + m[1]))/(8*E1^5*E2^5*M*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{2,1,1,1},1]=(((6*E1^2*E2^2*Et*(E1^3 - 2*E1^2*E2 - 2*E1*E2^2 + E2^3 + 2*(E1^2 + E2^2)*Et) - 
     3*(E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^2)*c[1, {1, 1}, 0]^2)/
   (8*E1^3*E2^3*Et^3*M^2) + (3*E1*E2*mP^2*c[1, {1, 1}, 1]^2)/(Et*M^2) + 
  c[1, {1, 1}, 0]*((3*(6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 1])/(2*E1*E2*Et^2*M^2) + 
    (3*E1*E2*mP^2*c[1, {1, 1}, 2])/(Et*M^2)) + 
  ((2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {0}, 1])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {0}, 2])/(Et*M^2))*c[1, {2, 1, 1, 1}, 0] + (8*E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 1}, 1])/(Et*M^2) + 
  c[1, {0}, 0]*(((-4*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 1, 1, 1}, 0])/
     (E1^3*E2^3*Et^3*M^2*mP^4) + (2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {2, 1, 1, 1}, 1])/
     (E1*E2*Et^2*M^2) + (4*E1*E2*c[1, {2, 1, 1, 1}, 2])/(Et*M^2)) + 
  ((-240*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
    (24*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/((-1 + \[Gamma]^2)^(3/2)*(E1 + m[1])^2) - 
    (72*E1^2*E2^2*Et*mP^2*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - 
    (24*E1*E2*(E1 + E2)*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
    (24*E1^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
    (24*E2^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
    (160*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]^2*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma])*(1 + \[Gamma])^2*(E1 + m[1])) - 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma])^2*(1 + \[Gamma])*(E1 + m[1])) + 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (32*E1^2*E2^2*Et*mP*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (16*E1*E2*(E1 + E2)*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (16*E1^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (16*E2^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (4*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*((102 - 69*CE[1] + 5*\[Gamma]^2*(-38 + 25*CE[1]))*m[1] + 6*(10 - 7*CE[1] + 5*\[Gamma]^2*(-4 + 3*CE[1]))*
        m[2]))/(-1 + \[Gamma]^2)^(3/2) - (3*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*
      ((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
       2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(-1 + \[Gamma]^2)^(5/2) + 
    (E1^2*E2^2*Et*m[1]*m[2]*((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
       2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E1*E2*(E1 + E2)*mP^2*m[1]*m[2]*((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
       2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E1^2*Et*mP^2*m[1]*m[2]*((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
       2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E2^2*Et*mP^2*m[1]*m[2]*((-30 + 29*CE[1] - 6*\[Gamma]^2*(-34 + 23*CE[1]) + 5*\[Gamma]^4*(-38 + 25*CE[1]))*m[1] + 
       2*(-8 + \[Gamma]^2*(60 - 42*CE[1]) + 5*CE[1] + 15*\[Gamma]^4*(-4 + 3*CE[1]))*m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (16*E1*E2^2*Et*mP^3*m[1]*m[2]*((3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])) - 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/(-1 + \[Gamma]^2)))/(E1 + m[1])^2)/(16*E1^3*E2^3*M^2*mP))/2;


c[1,{2,1,1,2},1]=((E1^2*E2^2*Et*(1 - 2*\[Gamma]^2)*m[1]*m[2])/Sqrt[-1 + \[Gamma]^2] - 
  (E1^2*E2*Et*mP^3*m[1]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + mP/(E1 + m[1]) - (2*mP*\[Gamma]^2)/(E1 + m[1]))*m[2])/(Sqrt[-1 + \[Gamma]^2]*(E2 + m[2])^2) + 
  (3*E1^2*E2^2*Et*mP^2*(1 - 2*\[Gamma]^2)*m[1]*m[2])/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
  4*E1^2*E2^2*Et*mP*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
  (E1*E2^2*Et*mP^3*m[1]*m[2]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + mP/(E2 + m[2]) - (2*mP*\[Gamma]^2)/(E2 + m[2])))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
  (E1*E2*(E1 + E2)*mP^2*m[1]*m[2]*(1 + mP^2/((E1 + m[1])*(E2 + m[2])) + 2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
      ((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 2*\[Gamma]^2*(1 + mP^2/((E1 + m[1])*(E2 + m[2])))))/Sqrt[-1 + \[Gamma]^2] - 
  (E1^2*Et*mP^2*m[1]*m[2]*(1 + mP^2/((E1 + m[1])*(E2 + m[2])) + 2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
     2*\[Gamma]^2*(1 + mP^2/((E1 + m[1])*(E2 + m[2])))))/Sqrt[-1 + \[Gamma]^2] - 
  (E2^2*Et*mP^2*m[1]*m[2]*(1 + mP^2/((E1 + m[1])*(E2 + m[2])) + 2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
     2*\[Gamma]^2*(1 + mP^2/((E1 + m[1])*(E2 + m[2])))))/Sqrt[-1 + \[Gamma]^2] + 
  (E1*E2*(E1 + E2)*Et^2*mP^2*(-2*mP*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
     2*mP*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 3*\[Gamma]*(1 + mP^2/((E1 + m[1])*(E2 + m[2]))) - 
     2*\[Gamma]^3*(1 + mP^2/((E1 + m[1])*(E2 + m[2])))))/(-1 + \[Gamma]^2)^(3/2))/(4*E1^3*E2^3*M*mP);


c[1,{2,1,1,2},2]=(E1^4*E2^4*Et*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2 + 8*E1^2*E2^2*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*
   (E1*E2*(E1 + E2)*Et^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
    Et*\[Gamma]*m[1]*m[2]*((E1*E2^2)/(E1 + m[1])^2 + E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
      E1^2*((E1 + m[1])^(-1) + E2/(E2 + m[2])^2 + (E2 + m[2])^(-1)))) - 2*mP^5*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*
   (-(Et*((3*E1*E2^4*\[Gamma]*m[1]*m[2])/(E1 + m[1])^2 + 3*E2^4*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
       2*E1^3*E2^2*((\[Gamma]*m[1]*m[2])/(E1 + m[1])^2 + 3*E2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1))) + 
       E1^2*E2^2*((2*E2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^2 + 2*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
         E2^2*(3/(E1 + m[1]) + (2*\[Gamma]*m[1]*m[2])/(E1 + m[1])^3 + 3/(E2 + m[2]))) + 
       E1^4*((3*E2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^2 + 3*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
         E2^2*(3/(E1 + m[1]) + (2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^3 + 3/(E2 + m[2]))))) + 
    E1*E2*(E1 + E2)*Et^2*(E1*E2*((2*E2)/(E1 + m[1])^2 - (E1 + m[1])^(-1) - (E2 + m[2])^(-1)) + 
      3*E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1^2*(3/(E1 + m[1]) + (3 + (2*E2)/(E2 + m[2]))/(E2 + m[2]))) + 
    E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2]*(E1*E2*((2*E2)/(E1 + m[1])^2 - (E1 + m[1])^(-1) - (E2 + m[2])^(-1)) + 
      3*E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1^2*(3/(E1 + m[1]) + (3 + (2*E2)/(E2 + m[2]))/(E2 + m[2])))) + 
  (mP^6*(-3*E1^2*E2^2*(E1 + E2)^2*Et^3 + E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*m[2]*
      (3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])) + E1^2*(3 + (2*E2)/(E2 + m[2]))) + E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*
      m[2]^2*(3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])) + E1^2*(3 + (2*E2)/(E2 + m[2]))) - 
     Et*(-1 + \[Gamma]^2)*m[1]*m[2]*(-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] + 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + 
       m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
         2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))) - 
       3*\[Gamma]^2*m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
         2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))) + 
       2*\[Gamma]^4*m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
         2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))))))/
   ((E1 + m[1])*(E2 + m[2])) - E1^2*E2^2*mP^2*(-1 + \[Gamma]^2)*m[1]*m[2]*(-6*E1*E2*(E1 + E2)*Et^2*\[Gamma] + 4*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3 + 
    m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2]))))) - 
    3*\[Gamma]^2*m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2]))))) + 
    2*\[Gamma]^4*m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2])))))) - 
  mP^4*(3*E1^2*E2^2*(E1 + E2)^2*Et^3 + E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*m[2]*
     (E1*E2 - 3*E2^2 + E1^2*(-3 + (6*E2^2)/((E1 + m[1])*(E2 + m[2])))) + E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2*
     (E1*E2 - 3*E2^2 + E1^2*(-3 + (6*E2^2)/((E1 + m[1])*(E2 + m[2])))) - Et*(-1 + \[Gamma]^2)*m[1]*m[2]*
     (9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] - 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
        E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
        E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2])))) - 3*\[Gamma]^2*m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
        E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
        E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2])))) + 2*\[Gamma]^4*m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
        E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
        E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2])))))))/(8*E1^5*E2^5*M*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{2,1,1,2},1]=(((3*(6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 1])/(4*E1*E2*Et^2*M^2) + 
    (3*E1*E2*mP^2*c[1, {1, 1}, 2])/(2*Et*M^2))*c[1, {1, 2}, 0] + (3*E1*E2*mP^2*c[1, {1, 1}, 1]*c[1, {1, 2}, 1])/(Et*M^2) + 
  c[1, {1, 1}, 0]*(((6*E1^2*E2^2*Et*(E1^3 - 2*E1^2*E2 - 2*E1*E2^2 + E2^3 + 2*(E1^2 + E2^2)*Et) - 
       3*(E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^2)*c[1, {1, 2}, 0])/
     (8*E1^3*E2^3*Et^3*M^2) + (3*(6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 2}, 1])/
     (4*E1*E2*Et^2*M^2) + (3*E1*E2*mP^2*c[1, {1, 2}, 2])/(2*Et*M^2)) + 
  ((((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {0}, 1])/(E1*E2*Et^2*M^2) + (2*E1*E2*c[1, {0}, 2])/(Et*M^2))*
   c[1, {2, 1, 1, 2}, 0] + (4*E1*E2*c[1, {0}, 1]*c[1, {2, 1, 1, 2}, 1])/(Et*M^2) + 
  c[1, {0}, 0]*(-1/2*((4*E1^4*E2^4*Et^2 - 2*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 + 
        (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 1, 1, 2}, 0])/
      (E1^3*E2^3*Et^3*M^2*mP^4) + (((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (2*E2^2)/mP^2)))*c[1, {2, 1, 1, 2}, 1])/
     (E1*E2*Et^2*M^2) + (2*E1*E2*c[1, {2, 1, 1, 2}, 2])/(Et*M^2)) + 
  ((-2*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*(-21 + 40*\[Gamma]^2)*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (3*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(5/2) - 
    (E1^2*E2^2*Et*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E1*E2*(E1 + E2)*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E1^2*Et*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E2^2*Et*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (30*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (3*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/((-1 + \[Gamma]^2)^(3/2)*(E1 + m[1])*(E2 + m[2])) - 
    (9*E1^2*E2^2*Et*mP^2*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) - 
    (3*E1*E2*(E1 + E2)*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (3*E1^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (3*E2^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (E1^2*E2*Et*mP^3*m[1]*m[2]*((3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])) - 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/(-1 + \[Gamma]^2)))/(E2 + m[2])^2 + 
    (E1*E2^2*Et*mP^3*m[1]*m[2]*((3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E2 + m[2])) - 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(3*m[1] + 4*m[2]))/(-1 + \[Gamma]^2)))/(E1 + m[1])^2 + 
    (10*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]^2*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) - 
    (E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/
     ((-1 + \[Gamma])*(1 + \[Gamma])^2) - (E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + 
       (3*m[1] + 4*m[2])/(E1 + m[1])))/((-1 + \[Gamma])^2*(1 + \[Gamma])) + 
    (E1*E2*(E1 + E2)*Et^2*mP^3*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) + 
    (2*E1^2*E2^2*Et*mP*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) + 
    (E1*E2*(E1 + E2)*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) - 
    (E1^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) - 
    (E2^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2))/
   (2*E1^3*E2^3*M^2*mP))/2;


c[1,{2,2,1,1},1]=(3*(E1*E2*(E1 + E2)*Et^2*mP^2*((4*mP*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) - (4*mP*\[Gamma]^2*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]) + 
     3*\[Gamma]*(-1 + CE[1] - mP^2/(E1 + m[1])^2) + \[Gamma]^3*(2 - 2*CE[1] + (2*mP^2)/(E1 + m[1])^2)) - 
   E1^2*E2^2*Et*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]*m[2] + (3*E1^2*E2^2*Et*mP^2*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/
    (E1 + m[1])^2 - (8*E1^2*E2^2*Et*mP*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*m[1]*m[2])/(E1 + m[1]) - 
   (2*E1*E2^2*Et*mP^3*(1 - \[Gamma]^2)*m[1]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + (mP*(1 - 2*\[Gamma]^2))/(E1 + m[1]))*m[2])/(E1 + m[1])^2 + 
   E1*E2*(E1 + E2)*mP^2*(1 - \[Gamma]^2)*m[1]*((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + 
     (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2] - E1^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*
    ((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2] - 
   E2^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*((-1 + 2*\[Gamma]^2)*(-1 + CE[1]) + (mP^2*(1 - 2*\[Gamma]^2))/(E1 + m[1])^2 + 
     (4*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2])/(E1 + m[1]))*m[2]))/(4*E1^3*E2^3*M*mP*(-1 + \[Gamma]^2)^(3/2));


c[1,{2,2,1,1},2]=(3*(E1^4*E2^4*Et*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*(-1 + CE[1])*m[1]^2*m[2]^2 - 
   (16*E1^2*E2^2*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*(E1*E2*(E1 + E2)*Et^2 + E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2] - 
      Et*\[Gamma]*m[1]*(E1^2 + E2^2 + (E1*E2^2)/(E1 + m[1]))*m[2]))/(E1 + m[1]) + E1^2*E2^2*mP^2*(-1 + \[Gamma]^2)*m[1]*m[2]*
    (6*E1*E2*(E1 + E2)*Et^2*\[Gamma]*(-1 + CE[1]) - 4*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3*(-1 + CE[1]) + 
     m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2] - 
     3*\[Gamma]^2*m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2] + 
     2*\[Gamma]^4*m[1]*(-2*E1*E2*(E1 + E2)*(-1 + CE[1]) + Et*(2*E2^2*(-1 + CE[1]) + E1^2*(-2 + 2*CE[1] + (3*E2^2)/(E1 + m[1])^2)))*m[2]) + 
   mP^4*(-3*E1^2*E2^2*(E1 + E2)^2*Et^3*(-1 + CE[1]) + E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*
      (-(E1*E2*(-1 + CE[1])) + 3*E2^2*(-1 + CE[1]) + 3*E1^2*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2))*m[2] + 
     E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*(-(E1*E2*(-1 + CE[1])) + 3*E2^2*(-1 + CE[1]) + 
       3*E1^2*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2))*m[2]^2 - Et*(-1 + \[Gamma]^2)*m[1]*m[2]*(-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma]*(-1 + CE[1]) + 
       6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3*(-1 + CE[1]) + m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 
         3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2] - 
       3*\[Gamma]^2*m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 
         2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2] + 2*\[Gamma]^4*m[1]*(3*E2^4*(-1 + CE[1]) + (12*E1^3*E2^4)/(E1 + m[1])^3 + 
         3*E1^4*(-1 + CE[1] + (2*E2^2)/(E1 + m[1])^2) + 2*E1^2*E2^2*(-1 + CE[1] + (3*E2^2)/(E1 + m[1])^2))*m[2])) + 
   (mP^6*(3*E1^2*E2^2*(E1 + E2)^2*Et^3 - E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*
       (3*E1^2 + 3*E2^2 + E1*E2*(-1 + (4*E2)/(E1 + m[1])))*m[2] - E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*
       (3*E1^2 + 3*E2^2 + E1*E2*(-1 + (4*E2)/(E1 + m[1])))*m[2]^2 + Et*(-1 + \[Gamma]^2)*m[1]*m[2]*
       (-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] + 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + 
          (6*E1*E2^4)/(E1 + m[1]) + 2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*m[2] - 
        3*\[Gamma]^2*m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + (6*E1*E2^4)/(E1 + m[1]) + 2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*
         m[2] + 2*\[Gamma]^4*m[1]*(3*E1^4 + 3*E2^4 + (4*E1^3*E2^2)/(E1 + m[1]) + (6*E1*E2^4)/(E1 + m[1]) + 
          2*E1^2*(E2^2 + (3*E2^4)/(E1 + m[1])^2))*m[2])))/(E1 + m[1])^2 + 
   (4*mP^5*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*(E1*E2*(E1 + E2)*Et^2*(3*E1^2 + 3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1]))) + 
      E1*E2*(E1 + E2)*\[Gamma]*m[1]*(3*E1^2 + 3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])))*m[2] - 
      Et*(3*E2^4*\[Gamma]*m[1]*m[2] + (3*E1*E2^4*\[Gamma]*m[1]*m[2])/(E1 + m[1]) + 3*E1^4*(E2^2 + \[Gamma]*m[1]*m[2]) + 
        2*E1^3*E2^2*(3*E2 + (\[Gamma]*m[1]*m[2])/(E1 + m[1])) + E1^2*(2*E2^2*\[Gamma]*m[1]*m[2] + E2^4*(3 + (2*\[Gamma]*m[1]*m[2])/(E1 + m[1])^2)))))/
    (E1 + m[1])))/(8*E1^5*E2^5*M*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{2,2,1,1},1]=(((-2*E1^2*E2^2*Et*(E1^3 - 2*E1^2*E2 - 2*E1*E2^2 + E2^3 + 2*(E1^2 + E2^2)*Et) + 
     (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^2)*c[1, {1, 1}, 0]^2)/
   (2*E1^3*E2^3*Et^3*M^2) - (4*E1*E2*mP^2*c[1, {1, 1}, 1]^2)/(Et*M^2) + (8*E1*E2*c[1, {0}, 1]*c[1, {2, 2, 1, 1}, 1])/(Et*M^2) + 
  c[1, {0}, 0]*(((-8*E1^4*E2^4*Et^2 + 4*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       3*(E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 2, 1, 1}, 0])/
     (3*E1^3*E2^3*Et^3*M^2*mP^4) + 2*(((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)/(E1*E2*Et^2*M^2) + (4*E1*E2)/(3*Et*M^2*mP^2))*
     c[1, {2, 2, 1, 1}, 1] + (4*E1*E2*c[1, {2, 2, 1, 1}, 2])/(Et*M^2)) + 
  c[1, {2, 2, 1, 1}, 0]*(2*(((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)/(E1*E2*Et^2*M^2) + (4*E1*E2)/(3*Et*M^2*mP^2))*c[1, {0}, 1] + 
    (4*E1*E2*c[1, {0}, 2])/(Et*M^2) - (4*E1*E2*c[1, {1, 1}, 1])/(3*Et*M^2*m[1])) + 
  c[1, {1, 1}, 0]*((-2*(6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 1])/(E1*E2*Et^2*M^2) - 
    (4*E1*E2*mP^2*c[1, {1, 1}, 2])/(Et*M^2) + ((2*E1*E2*(E1 + E2) - 2*(E1^2 + E2^2)*Et)*c[1, {2, 2, 1, 1}, 0])/
     (3*E1*E2*Et^2*M^2*m[1]) - (4*E1*E2*c[1, {2, 2, 1, 1}, 1])/(3*Et*M^2*m[1])) + 
  ((240*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - 
    (24*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/((-1 + \[Gamma]^2)^(3/2)*(E1 + m[1])^2) + 
    (72*E1^2*E2^2*Et*mP^2*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) + 
    (24*E1*E2*(E1 + E2)*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - 
    (24*E1^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - 
    (24*E2^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])^2) - 
    (160*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]^2*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma])*(1 + \[Gamma])^2*(E1 + m[1])) + 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma])^2*(1 + \[Gamma])*(E1 + m[1])) - 
    (16*E1*E2*(E1 + E2)*Et^2*mP^3*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (32*E1^2*E2^2*Et*mP*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (16*E1*E2*(E1 + E2)*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (16*E1^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) + 
    (16*E2^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(4*m[1] + 3*m[2]))/((-1 + \[Gamma]^2)*(E1 + m[1])) - 
    (4*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*((102 - 87*CE[1] + 5*\[Gamma]^2*(-38 + 31*CE[1]))*m[1] + 2*(30 + 60*\[Gamma]^2*(-1 + CE[1]) - 29*CE[1])*
        m[2]))/(-1 + \[Gamma]^2)^(3/2) + (3*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*
      ((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
       4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(-1 + \[Gamma]^2)^(5/2) - 
    (E1^2*E2^2*Et*m[1]*m[2]*((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
       4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E1*E2*(E1 + E2)*mP^2*m[1]*m[2]*((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
       4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E1^2*Et*mP^2*m[1]*m[2]*((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
       4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E2^2*Et*mP^2*m[1]*m[2]*((5*(-6 + 7*CE[1]) - 6*\[Gamma]^2*(-34 + 29*CE[1]) + 5*\[Gamma]^4*(-38 + 31*CE[1]))*m[1] + 
       4*(-4 + \[Gamma]^2*(30 - 29*CE[1]) + 30*\[Gamma]^4*(-1 + CE[1]) + 3*CE[1])*m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (16*E1*E2^2*Et*mP^3*m[1]*m[2]*((-3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])) + 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/(-1 + \[Gamma]^2)))/(E1 + m[1])^2)/(8*E1^3*E2^3*M^2*mP))/2;


c[1,{2,2,1,2},1]=(3*(E1^2*E2^2*Et*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*m[1]*m[2] - 
   (E1^2*E2*Et*mP^3*(1 - \[Gamma]^2)*m[1]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + (mP*(1 - 2*\[Gamma]^2))/(E1 + m[1]))*m[2])/(E2 + m[2])^2 + 
   (3*E1^2*E2^2*Et*mP^2*(-1 + \[Gamma]^2)*(-1 + 2*\[Gamma]^2)*m[1]*m[2])/((E1 + m[1])*(E2 + m[2])) - 
   4*E1^2*E2^2*Et*mP*\[Gamma]*(-1 + \[Gamma]^2)^(3/2)*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
   (E1*E2^2*Et*mP^3*(1 - \[Gamma]^2)*m[1]*m[2]*(2*\[Gamma]*Sqrt[-1 + \[Gamma]^2] + (mP*(1 - 2*\[Gamma]^2))/(E2 + m[2])))/(E1 + m[1])^2 + 
   E1*E2*(E1 + E2)*Et^2*mP^2*(-3*\[Gamma] + 2*\[Gamma]^3 - (2*mP*(-1 + \[Gamma]^2)^(3/2))/(E1 + m[1]) - (2*mP*(-1 + \[Gamma]^2)^(3/2))/(E2 + m[2]) - 
     (3*mP^2*\[Gamma])/((E1 + m[1])*(E2 + m[2])) + (2*mP^2*\[Gamma]^3)/((E1 + m[1])*(E2 + m[2]))) + 
   E1*E2*(E1 + E2)*mP^2*(1 - \[Gamma]^2)*m[1]*m[2]*(1 - 2*\[Gamma]^2 + (mP^2*(1 - 2*\[Gamma]^2))/((E1 + m[1])*(E2 + m[2])) + 
     2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1))) - E1^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*m[2]*
    (1 - 2*\[Gamma]^2 + (mP^2*(1 - 2*\[Gamma]^2))/((E1 + m[1])*(E2 + m[2])) + 2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1))) - 
   E2^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*m[2]*(1 - 2*\[Gamma]^2 + (mP^2*(1 - 2*\[Gamma]^2))/((E1 + m[1])*(E2 + m[2])) + 
     2*mP*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)))))/(4*E1^3*E2^3*M*mP*(-1 + \[Gamma]^2)^(3/2));


c[1,{2,2,1,2},2]=(3*(-(E1^4*E2^4*Et*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2) - 8*E1^2*E2^2*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*
    (E1*E2*(E1 + E2)*Et^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) - 
     Et*\[Gamma]*m[1]*m[2]*((E1*E2^2)/(E1 + m[1])^2 + E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
       E1^2*((E1 + m[1])^(-1) + E2/(E2 + m[2])^2 + (E2 + m[2])^(-1)))) + 2*mP^5*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]*
    (-(Et*((3*E1*E2^4*\[Gamma]*m[1]*m[2])/(E1 + m[1])^2 + 3*E2^4*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
        2*E1^3*E2^2*((\[Gamma]*m[1]*m[2])/(E1 + m[1])^2 + 3*E2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1))) + 
        E1^2*E2^2*((2*E2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^2 + 2*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
          E2^2*(3/(E1 + m[1]) + (2*\[Gamma]*m[1]*m[2])/(E1 + m[1])^3 + 3/(E2 + m[2]))) + 
        E1^4*((3*E2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^2 + 3*\[Gamma]*m[1]*m[2]*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + 
          E2^2*(3/(E1 + m[1]) + (2*\[Gamma]*m[1]*m[2])/(E2 + m[2])^3 + 3/(E2 + m[2]))))) + 
     E1*E2*(E1 + E2)*Et^2*(E1*E2*((2*E2)/(E1 + m[1])^2 - (E1 + m[1])^(-1) - (E2 + m[2])^(-1)) + 
       3*E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1^2*(3/(E1 + m[1]) + (3 + (2*E2)/(E2 + m[2]))/(E2 + m[2]))) + 
     E1*E2*(E1 + E2)*\[Gamma]*m[1]*m[2]*(E1*E2*((2*E2)/(E1 + m[1])^2 - (E1 + m[1])^(-1) - (E2 + m[2])^(-1)) + 
       3*E2^2*((E1 + m[1])^(-1) + (E2 + m[2])^(-1)) + E1^2*(3/(E1 + m[1]) + (3 + (2*E2)/(E2 + m[2]))/(E2 + m[2])))) + 
   (mP^6*(3*E1^2*E2^2*(E1 + E2)^2*Et^3 - E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*m[2]*
       (3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])) + E1^2*(3 + (2*E2)/(E2 + m[2]))) - E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*
       m[2]^2*(3*E2^2 + E1*E2*(-1 + (2*E2)/(E1 + m[1])) + E1^2*(3 + (2*E2)/(E2 + m[2]))) + 
      Et*(-1 + \[Gamma]^2)*m[1]*m[2]*(-9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] + 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + 
        m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
          2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))) - 
        3*\[Gamma]^2*m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
          2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))) + 
        2*\[Gamma]^4*m[1]*m[2]*(3*E2^4 + (3*E1*E2^4)/(E1 + m[1]) + (2*E1^3*E2^2*(1 + E2/(E2 + m[2])))/(E1 + m[1]) + 
          2*E1^2*E2^2*(1 + E2^2/(E1 + m[1])^2 + E2/(E2 + m[2])) + E1^4*(3 + (2*E2^2)/(E2 + m[2])^2 + (3*E2)/(E2 + m[2]))))))/
    ((E1 + m[1])*(E2 + m[2])) + E1^2*E2^2*mP^2*(-1 + \[Gamma]^2)*m[1]*m[2]*(-6*E1*E2*(E1 + E2)*Et^2*\[Gamma] + 4*E1*E2*(E1 + E2)*Et^2*\[Gamma]^3 + 
     m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2]))))) - 
     3*\[Gamma]^2*m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2]))))) + 
     2*\[Gamma]^4*m[1]*m[2]*(2*E1*E2*(E1 + E2) + Et*(-2*E2^2 + E1^2*(-2 + (3*E2^2)/((E1 + m[1])*(E2 + m[2])))))) + 
   mP^4*(3*E1^2*E2^2*(E1 + E2)^2*Et^3 + E1*E2*(E1 + E2)*Et^2*\[Gamma]*(3 - 5*\[Gamma]^2 + 2*\[Gamma]^4)*m[1]*m[2]*
      (E1*E2 - 3*E2^2 + E1^2*(-3 + (6*E2^2)/((E1 + m[1])*(E2 + m[2])))) + E1*E2*(E1 + E2)*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)*m[1]^2*m[2]^2*
      (E1*E2 - 3*E2^2 + E1^2*(-3 + (6*E2^2)/((E1 + m[1])*(E2 + m[2])))) - Et*(-1 + \[Gamma]^2)*m[1]*m[2]*
      (9*E1^2*E2^2*(E1 + E2)^2*\[Gamma] - 6*E1^2*E2^2*(E1 + E2)^2*\[Gamma]^3 + m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
         E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
         E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2])))) - 3*\[Gamma]^2*m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
         E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
         E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2])))) + 2*\[Gamma]^4*m[1]*m[2]*(-3*E2^4 + (6*E1^3*E2^4)/((E1 + m[1])^2*(E2 + m[2])) + 
         E1^4*(-3 + (6*E2^3)/((E1 + m[1])*(E2 + m[2])^2) + (6*E2^2)/((E1 + m[1])*(E2 + m[2]))) + 
         E1^2*(-2*E2^2 + (6*E2^4)/((E1 + m[1])*(E2 + m[2]))))))))/(8*E1^5*E2^5*M*mP^3*(-1 + \[Gamma]^2)^(5/2)*m[1]*m[2]);


c[2,{2,2,1,2},1]=((-4*E1*E2*mP^2*c[1, {1, 1}, 1]*c[1, {1, 2}, 1])/(Et*M^2) + (4*E1*E2*c[1, {0}, 1]*c[1, {2, 2, 1, 2}, 1])/(Et*M^2) + 
  c[1, {0}, 0]*(((-8*E1^4*E2^4*Et^2 + 4*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       3*(E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 2, 1, 2}, 0])/
     (6*E1^3*E2^3*Et^3*M^2*mP^4) + ((4*E1^2*E2^2*Et + 3*((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {2, 2, 1, 2}, 1])/
     (3*E1*E2*Et^2*M^2*mP^2) + (2*E1*E2*c[1, {2, 2, 1, 2}, 2])/(Et*M^2)) + 
  c[1, {1, 1}, 0]*(((-2*E1^2*E2^2*Et*(E1^3 - 2*E1^2*E2 - 2*E1*E2^2 + E2^3 + 2*(E1^2 + E2^2)*Et) + 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^2)*c[1, {1, 2}, 0])/
     (2*E1^3*E2^3*Et^3*M^2) - ((6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 2}, 1])/(E1*E2*Et^2*M^2) - 
    (2*E1*E2*mP^2*c[1, {1, 2}, 2])/(Et*M^2) + ((E1*E2*(E1 + E2) - (E1^2 + E2^2)*Et)*c[1, {2, 2, 1, 2}, 0])/(6*E1*E2*Et^2*M^2*m[1]) - 
    (E1*E2*c[1, {2, 2, 1, 2}, 1])/(3*Et*M^2*m[1])) + c[1, {2, 2, 1, 2}, 0]*
   (((4*E1^2*E2^2*Et + 3*((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {0}, 1])/(3*E1*E2*Et^2*M^2*mP^2) + 
    (2*E1*E2*c[1, {0}, 2])/(Et*M^2) - (E1*E2*c[1, {1, 1}, 1])/(3*Et*M^2*m[1]) - (E1*E2*c[1, {1, 2}, 1])/(3*Et*M^2*m[2])) + 
  c[1, {1, 2}, 0]*(-(((6*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 1])/(E1*E2*Et^2*M^2)) - 
    (2*E1*E2*mP^2*c[1, {1, 1}, 2])/(Et*M^2) + ((E1*E2*(E1 + E2) - (E1^2 + E2^2)*Et)*c[1, {2, 2, 1, 2}, 0])/(6*E1*E2*Et^2*M^2*m[2]) - 
    (E1*E2*c[1, {2, 2, 1, 2}, 1])/(3*Et*M^2*m[2])) + 
  ((2*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*(-21 + 40*\[Gamma]^2)*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (3*E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(5/2) + 
    (E1^2*E2^2*Et*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (E1*E2*(E1 + E2)*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E1^2*Et*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) - 
    (E2^2*Et*mP^2*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4)*m[1]*m[2]*(m[1] + m[2]))/(-1 + \[Gamma]^2)^(3/2) + 
    (30*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) - 
    (3*E1*E2*(E1 + E2)*Et^2*mP^4*\[Gamma]*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/((-1 + \[Gamma]^2)^(3/2)*(E1 + m[1])*(E2 + m[2])) + 
    (9*E1^2*E2^2*Et*mP^2*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (3*E1*E2*(E1 + E2)*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) - 
    (3*E1^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) - 
    (3*E2^2*Et*mP^4*(-1 + 5*\[Gamma]^2)*m[1]*m[2]*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])*(E2 + m[2])) + 
    (E1^2*E2*Et*mP^3*m[1]*m[2]*((-3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E1 + m[1])) + 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(4*m[1] + 3*m[2]))/(-1 + \[Gamma]^2)))/(E2 + m[2])^2 + 
    (E1*E2^2*Et*mP^3*m[1]*m[2]*((-3*mP*(-1 + 5*\[Gamma]^2)*(m[1] + m[2]))/(Sqrt[-1 + \[Gamma]^2]*(E2 + m[2])) + 
       (\[Gamma]*(-3 + 5*\[Gamma]^2)*(3*m[1] + 4*m[2]))/(-1 + \[Gamma]^2)))/(E1 + m[1])^2 - 
    (10*E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]^2*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) + 
    (E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/
     ((-1 + \[Gamma])*(1 + \[Gamma])^2) + (E1*E2*(E1 + E2)*Et^2*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + 
       (3*m[1] + 4*m[2])/(E1 + m[1])))/((-1 + \[Gamma])^2*(1 + \[Gamma])) - 
    (E1*E2*(E1 + E2)*Et^2*mP^3*(-3 + 5*\[Gamma]^2)*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) - 
    (2*E1^2*E2^2*Et*mP*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) - 
    (E1*E2*(E1 + E2)*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) + 
    (E1^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2) + 
    (E2^2*Et*mP^3*\[Gamma]*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*((4*m[1] + 3*m[2])/(E2 + m[2]) + (3*m[1] + 4*m[2])/(E1 + m[1])))/(-1 + \[Gamma]^2))/
   (E1^3*E2^3*M^2*mP))/2;


c[1,{2,3,1,1},1]=0;


c[1,{2,3,1,1},2]=0;


c[2,{2,3,1,1},1]=(((2*((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*c[1, {0}, 1])/(E1*E2*Et^2*M^2*mP^2) + (4*E1*E2*c[1, {0}, 2])/(Et*M^2*mP^2))*
   c[1, {2, 1, 1, 1}, 0] + ((2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (4*E2^2)/mP^2)))*c[1, {0}, 1])/(E1*E2*Et^2*M^2) + 
    (4*E1*E2*c[1, {0}, 2])/(Et*M^2))*c[1, {2, 3, 1, 1}, 0] + 2*c[1, {0}, 1]*((4*E1*E2*c[1, {2, 1, 1, 1}, 1])/(Et*M^2*mP^2) + 
    (E1*E2*c[1, {2, 2, 1, 1}, 1])/(Et*M^2*mP^2) + (4*E1*E2*c[1, {2, 3, 1, 1}, 1])/(Et*M^2)) + 
  c[1, {0}, 0]*(((-8*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*(E1^2 + E2^2)*Et*(-E1 - E2 + Et)*mP^2 - 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 1, 1, 1}, 0])/
     (E1^3*E2^3*Et^3*M^2*mP^6) + (2*((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*c[1, {2, 1, 1, 1}, 1])/(E1*E2*Et^2*M^2*mP^2) + 
    (4*E1*E2*c[1, {2, 1, 1, 1}, 2])/(Et*M^2*mP^2) - 
    ((16*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*Et*(E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + E2^3 - 2*(E1^2 + E2^2)*Et)*mP^2 + 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 2, 1, 1}, 0])/
     (4*E1^3*E2^3*Et^3*M^2*mP^6) + ((2*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {2, 2, 1, 1}, 1])/
     (2*E1*E2*Et^2*M^2*mP^4) + (E1*E2*c[1, {2, 2, 1, 1}, 2])/(Et*M^2*mP^2) + 
    ((-8*E1^4*E2^4*Et^2 + 4*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 - 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 3, 1, 1}, 0])/
     (E1^3*E2^3*Et^3*M^2*mP^4) + (2*((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (4*E2^2)/mP^2)))*c[1, {2, 3, 1, 1}, 1])/
     (E1*E2*Et^2*M^2) + (4*E1*E2*c[1, {2, 3, 1, 1}, 2])/(Et*M^2)) + (2*c[2, {2, 1, 1, 1}, 0])/(M^2*mP^4) - 
  (2*c[2, {2, 1, 1, 1}, 1])/(M^2*mP^2) + c[2, {2, 2, 1, 1}, 0]/(2*M^2*mP^4) - c[2, {2, 2, 1, 1}, 1]/(2*M^2*mP^2) + 
  c[1, {2, 2, 1, 1}, 0]*(((2*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {0}, 1])/
     (2*E1*E2*Et^2*M^2*mP^4) + (E1*E2*c[1, {0}, 2])/(Et*M^2*mP^2) + 
    ((-2*E1^2*E2^2*Et + (-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 0])/(2*E1*E2*Et^2*M^2*mP^4*m[1]) + 
    (E1*E2*c[1, {1, 1}, 1])/(Et*M^2*mP^2*m[1])) + (E1*E2*c[1, {1, 1}, 0]*c[1, {2, 2, 1, 1}, 1])/(Et*M^2*mP^2*m[1]) - 
  ((-5*E1^2*E2^2*Et*mP^4*(1 - \[Gamma]^2)*m[1]*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1])^2 - 
    (E1*E2*(E1 + E2)*mP^6*(1 - \[Gamma]^2)*m[1]*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1])^2 + 
    (E1^2*Et*mP^6*(1 - \[Gamma]^2)*m[1]*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1])^2 + 
    (E2^2*Et*mP^6*(1 - \[Gamma]^2)*m[1]*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1])^2 - 
    (2*E1^2*E2*Et*mP^4*(1 - \[Gamma]^2)*m[1]*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1]) - 2*E1^2*E2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*
     ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]) - 
    (6*E1^2*E2^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1]) - (2*E1*E2*(E1 + E2)*mP^4*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*
      ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1]) + 
    (2*E1^2*Et*mP^4*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
       4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1]) + (2*E2^2*Et*mP^4*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*
      ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1]) - 
    E1^2*E2^2*Et*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])^2*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
      4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]) - E1*E2*(E1 + E2)*mP^2*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])^2*m[2]*
     ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]) + 
    E1^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])^2*m[2]*((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 
      4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]) + E2^2*Et*mP^2*(1 - \[Gamma]^2)*m[1]*(E2 + m[1])^2*m[2]*
     ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]) + 
    (2*E1*E2^2*Et*mP^4*(1 - \[Gamma]^2)*m[1]*(E2 + m[1] + mP^2/(E1 + m[1]))*m[2]*
      ((-6 - 30*\[Gamma]^2*(-2 + CE[1]) + 35*\[Gamma]^4*(-2 + CE[1]) + 11*CE[1])*m[1] + 4*(2 + 3*\[Gamma]^2*(-2 + CE[1]) + CE[1])*m[2]))/(E1 + m[1])^2 - 
    E1*E2*(E1 + E2)*Et^2*mP^2*\[Gamma]*(E2 + m[1] + mP^2/(E1 + m[1]))^2*(5*(18 + 10*\[Gamma]^2*(-2 + CE[1]) + 7*\[Gamma]^4*(-2 + CE[1]) - CE[1])*
       m[1] + 4*(-2 + 9*\[Gamma]^2*(-2 + CE[1]) + 11*CE[1])*m[2]))/(32*E1^3*E2^3*M^2*mP*(-1 + \[Gamma]^2)^(7/2)*m[1]^2*m[2]^2))/2;


c[1,{2,3,1,2},1]=0;


c[1,{2,3,1,2},2]=0;


c[2,{2,3,1,2},1]=(((((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*c[1, {0}, 1])/(E1*E2*Et^2*M^2*mP^2) + (2*E1*E2*c[1, {0}, 2])/(Et*M^2*mP^2))*
   c[1, {2, 1, 1, 2}, 0] + ((((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (4*E2^2)/mP^2)))*c[1, {0}, 1])/(E1*E2*Et^2*M^2) + 
    (2*E1*E2*c[1, {0}, 2])/(Et*M^2))*c[1, {2, 3, 1, 2}, 0] + 2*c[1, {0}, 1]*((2*E1*E2*c[1, {2, 1, 1, 2}, 1])/(Et*M^2*mP^2) + 
    (E1*E2*c[1, {2, 2, 1, 2}, 1])/(2*Et*M^2*mP^2) + (2*E1*E2*c[1, {2, 3, 1, 2}, 1])/(Et*M^2)) + 
  c[1, {0}, 0]*(-1/2*((8*E1^4*E2^4*Et^2 - 2*E1^2*E2^2*(E1^2 + E2^2)*Et*(-E1 - E2 + Et)*mP^2 + 
        (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 1, 1, 2}, 0])/
      (E1^3*E2^3*Et^3*M^2*mP^6) + (((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*c[1, {2, 1, 1, 2}, 1])/(E1*E2*Et^2*M^2*mP^2) + 
    (2*E1*E2*c[1, {2, 1, 1, 2}, 2])/(Et*M^2*mP^2) - 
    ((16*E1^4*E2^4*Et^2 + 2*E1^2*E2^2*Et*(E1^3 + 2*E1^2*E2 + 2*E1*E2^2 + E2^3 - 2*(E1^2 + E2^2)*Et)*mP^2 + 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 2, 1, 2}, 0])/
     (8*E1^3*E2^3*Et^3*M^2*mP^6) + ((2*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {2, 2, 1, 2}, 1])/
     (4*E1*E2*Et^2*M^2*mP^4) + (E1*E2*c[1, {2, 2, 1, 2}, 2])/(2*Et*M^2*mP^2) - 
    ((8*E1^4*E2^4*Et^2 - 4*E1^2*E2^2*Et*(-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2 + 
       (E1 + E2)*(2*E1*E2*(E1^3 + E2^3) + (E1^4 - E1^3*E2 - E1^2*E2^2 - E1*E2^3 + E2^4)*Et)*mP^4)*c[1, {2, 3, 1, 2}, 0])/
     (2*E1^3*E2^3*Et^3*M^2*mP^4) + (((E1 - E2)^2*(E1 + E2) + Et*(E2^2 + E1^2*(1 + (4*E2^2)/mP^2)))*c[1, {2, 3, 1, 2}, 1])/
     (E1*E2*Et^2*M^2) + (2*E1*E2*c[1, {2, 3, 1, 2}, 2])/(Et*M^2)) + c[2, {2, 1, 1, 2}, 0]/(M^2*mP^4) - 
  c[2, {2, 1, 1, 2}, 1]/(M^2*mP^2) + c[2, {2, 2, 1, 2}, 0]/(4*M^2*mP^4) - c[2, {2, 2, 1, 2}, 1]/(4*M^2*mP^2) + 
  2*c[1, {2, 2, 1, 2}, 1]*((E1*E2*c[1, {1, 1}, 0])/(8*Et*M^2*mP^2*m[1]) + (E1*E2*c[1, {1, 2}, 0])/(8*Et*M^2*mP^2*m[2])) + 
  c[1, {2, 2, 1, 2}, 0]*(((2*E1^2*E2^2*Et + ((E1 - E2)^2*(E1 + E2) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {0}, 1])/
     (4*E1*E2*Et^2*M^2*mP^4) + (E1*E2*c[1, {0}, 2])/(2*Et*M^2*mP^2) + 
    ((-2*E1^2*E2^2*Et + (-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2)*c[1, {1, 1}, 0])/(8*E1*E2*Et^2*M^2*mP^4*m[1]) + 
    (E1*E2*c[1, {1, 1}, 1])/(4*Et*M^2*mP^2*m[1]) + ((-2*E1^2*E2^2*Et + (-(E1*E2*(E1 + E2)) + (E1^2 + E2^2)*Et)*mP^2)*
      c[1, {1, 2}, 0])/(8*E1*E2*Et^2*M^2*mP^4*m[2]) + (E1*E2*c[1, {1, 2}, 1])/(4*Et*M^2*mP^2*m[2])) - 
  ((m[1] + m[2])*(-((E1*E2^2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/(E1 + m[1])) - 
     E1*E2^2*Et*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*(E2 + m[1])*m[2] - E1^2*E2*Et*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*
      (E1 + m[2]) - E1^2*E2^2*Et*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*(E1 + m[2]) - 
     E1*E2*(E1 + E2)*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*(E1 + m[2]) + 
     E1^2*Et*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*(E2 + m[1])*m[2]*(E1 + m[2]) + E2^2*Et*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*
      (E2 + m[1])*m[2]*(E1 + m[2]) + (E1^2*E2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*(E2 + m[1] + mP^2/(E1 + m[1]))*m[2])/
      (E2 + m[2])^2 - (E1^2*E2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/(E2 + m[2]) - 
     (5*E1^2*E2^2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/((E1 + m[1])*(E2 + m[2])) - 
     (E1*E2*(E1 + E2)*mP^6*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/((E1 + m[1])*(E2 + m[2])) + 
     (E1^2*Et*mP^6*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/((E1 + m[1])*(E2 + m[2])) + 
     (E2^2*Et*mP^6*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2])/((E1 + m[1])*(E2 + m[2])) + 
     E1*E2*(E1 + E2)*Et^2*mP^2*(-3 + 3*\[Gamma]^2 + 10*\[Gamma]^4)*(E2 + m[1] + mP^2/(E1 + m[1]))*(E1 + m[2] + mP^2/(E2 + m[2])) + 
     (E1*E2^2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(E1 + m[2] + mP^2/(E2 + m[2])))/(E1 + m[1])^2 - 
     3*E1^2*E2^2*Et*mP^2*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(E1/(E1 + m[1]) + m[2]/(E1 + m[1]) + E2/(E2 + m[2]) + 
       m[1]/(E2 + m[2])) - E1*E2*(E1 + E2)*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*(E1/(E1 + m[1]) + m[2]/(E1 + m[1]) + 
       E2/(E2 + m[2]) + m[1]/(E2 + m[2])) + E1^2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*
      (E1/(E1 + m[1]) + m[2]/(E1 + m[1]) + E2/(E2 + m[2]) + m[1]/(E2 + m[2])) + E2^2*Et*mP^4*\[Gamma]*(-1 + \[Gamma]^2)*(-3 + 5*\[Gamma]^2)*m[1]*m[2]*
      (E1/(E1 + m[1]) + m[2]/(E1 + m[1]) + E2/(E2 + m[2]) + m[1]/(E2 + m[2]))))/(4*E1^3*E2^3*M^2*mP*(-1 + \[Gamma]^2)^(7/2)*m[1]^2*m[2]^2))/
 2;


(* ::Subsection::Closed:: *)
(*In terms of \[Theta]*)


(* ::Subsubsection::Closed:: *)
(*1PM*)


cOf\[Theta][1,{0}]=-1/2*((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 0])/(E1*E2);


cOf\[Theta][1,{1,1}]=-1/2*((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0])/(E1*E2);


cOf\[Theta][1,{2,1,1,1}]=-1/4*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 1, 1, 1}, 0])/(E1*E2);


cOf\[Theta][1,{2,1,1,2}]=-1/4*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(E1*E2);


cOf\[Theta][1,{2,2,1,1}]=(3*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]^2)/(16*E1*E2*\[Theta]Can[1, {0}, 0]) - (3*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 1}, 0])/(8*E1*E2);


cOf\[Theta][1,{2,2,1,2}]=(3*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0])/(16*E1*E2*\[Theta]Can[1, {0}, 0]) - (3*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(8*E1*E2);


cOf\[Theta][1,{2,3,1,1}]=-1/16*((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]^2)/(E1*E2*\[Theta]Can[1, {0}, 0]) + ((E1 + E2)*\[Theta]Can[1, {2, 2, 1, 1}, 0])/(8*E1*E2) - 
 ((E1 + E2)*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(4*E1*E2);


cOf\[Theta][1,{2,3,1,2}]=-1/16*((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0])/(E1*E2*\[Theta]Can[1, {0}, 0]) + ((E1 + E2)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(8*E1*E2) - 
 ((E1 + E2)*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(4*E1*E2);


(* ::Subsubsection::Closed:: *)
(*2PM*)


cOf\[Theta][2,{0}]=((4*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 0]^2)/(8*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {0}, 1])/(2*E1*E2) - 
 ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0])/(E1*E2*Pi);


cOf\[Theta][2,{1,1}]=(((5*E1^2*E2^2*(E1 + E2)*mP - (E1^3 + E2^3)*mP^3)*\[Theta]Can[1, {0}, 0])/(4*E1^3*E2^3) + ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 1])/(2*E1*E2))*\[Theta]Can[1, {1, 1}, 0] + 
 ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {1, 1}, 1])/(2*E1*E2) - ((E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(E1*E2*Pi);


cOf\[Theta][2,{2,1,1,1}]=((18*E1^2*E2^2*(E1 + E2)*mP^2 - 3*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 0]^2)/(32*E1^3*E2^3) + 
 (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2) + 
 (((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 0])/(8*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1])/(4*E1*E2))*
  \[Theta]Can[1, {2, 1, 1, 1}, 0] + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {2, 1, 1, 1}, 1])/(4*E1*E2) - 
 (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 1, 1, 1}, 0])/(3*E1*E2*Pi);


cOf\[Theta][2,{2,1,1,2}]=(((18*E1^2*E2^2*(E1 + E2)*mP^2 - 3*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 0])/(32*E1^3*E2^3) + (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2))*
  \[Theta]Can[1, {1, 2}, 0] + (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + 
 (((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 0])/(8*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1])/(4*E1*E2))*
  \[Theta]Can[1, {2, 1, 1, 2}, 0] + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {2, 1, 1, 2}, 1])/(4*E1*E2) - 
 (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 1, 1, 2}, 0])/(3*E1*E2*Pi);


cOf\[Theta][2,{2,2,1,1}]=((-40*E1^2*E2^2*(E1 + E2)*mP^2 + 7*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 0]^2)/(32*E1^3*E2^3) - 
 (7*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2) + 
 (((E1^(-1) + E2^(-1))*mP^2 + (3*(-E1^(-3) - E2^(-3))*mP^4)/16)*\[Theta]Can[1, {0}, 0] + (3*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1])/(8*E1*E2) - 
   ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 0])/(8*E1*E2*m[1]))*\[Theta]Can[1, {2, 2, 1, 1}, 0] + (3*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {2, 2, 1, 1}, 1])/
  (8*E1*E2) - (4*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]^2*\[Theta]Can[2, {0}, 0])/(9*E1*E2*Pi*\[Theta]Can[1, {0}, 0]^2) + 
 (((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 0]^3)/(16*E1*E2*m[1]) + (4*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[2, {1, 1}, 0])/(9*E1*E2*Pi))/\[Theta]Can[1, {0}, 0] - 
 (8*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi);


cOf\[Theta][2,{2,2,1,2}]=(((-40*E1^2*E2^2*(E1 + E2)*mP^2 + 7*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 0])/(32*E1^3*E2^3) - (7*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2))*
  \[Theta]Can[1, {1, 2}, 0] - (7*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + 
 (((E1^(-1) + E2^(-1))*mP^2 + (3*(-E1^(-3) - E2^(-3))*mP^4)/16)*\[Theta]Can[1, {0}, 0] + (3*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1])/(8*E1*E2) - 
   ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 0])/(16*E1*E2*m[1]) - ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 2}, 0])/(16*E1*E2*m[2]))*\[Theta]Can[1, {2, 2, 1, 2}, 0] + 
 (3*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 0]*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(8*E1*E2) - (4*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0]*\[Theta]Can[2, {0}, 0])/
  (9*E1*E2*Pi*\[Theta]Can[1, {0}, 0]^2) + (((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0]^2)/(32*E1*E2*m[2]) + 
   \[Theta]Can[1, {1, 2}, 0]*(((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 0]^2)/(32*E1*E2*m[1]) + (2*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 1}, 0])/(9*E1*E2*Pi)) + 
   (2*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[2, {1, 2}, 0])/(9*E1*E2*Pi))/\[Theta]Can[1, {0}, 0] - (8*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi);


cOf\[Theta][2,{2,3,1,1}]=((-8*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {1, 1}, 0]^2)/(32*E1^3*E2^3) - ((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2) + 
 (((-4*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {0}, 0])/(16*E1^3*E2^3) - ((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1])/(8*E1*E2) + 
   ((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0])/(8*E1*E2*m[1]))*\[Theta]Can[1, {2, 2, 1, 1}, 0] + ((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(4*E1*E2) + 
 \[Theta]Can[1, {0}, 0]*(-1/8*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(E1*E2) + ((6*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {2, 3, 1, 1}, 0])/
    (8*E1^3*E2^3) + ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 1}, 1])/(4*E1*E2)) + ((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]^2*\[Theta]Can[2, {0}, 0])/
  (9*E1*E2*Pi*\[Theta]Can[1, {0}, 0]^2) + (-1/16*((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0]^3)/(E1*E2*m[1]) - ((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[2, {1, 1}, 0])/
    (9*E1*E2*Pi))/\[Theta]Can[1, {0}, 0] + (2*(E1 + E2)*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi) - (2*(E1 + E2)*\[Theta]Can[2, {2, 3, 1, 1}, 0])/(3*E1*E2*Pi);


cOf\[Theta][2,{2,3,1,2}]=(((-8*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {1, 1}, 0])/(32*E1^3*E2^3) - ((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2))*\[Theta]Can[1, {1, 2}, 0] - 
 ((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + 
 (((-4*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {0}, 0])/(16*E1^3*E2^3) - ((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1])/(8*E1*E2) + 
   ((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0])/(16*E1*E2*m[1]) + ((E1 + E2)*mP*\[Theta]Can[1, {1, 2}, 0])/(16*E1*E2*m[2]))*\[Theta]Can[1, {2, 2, 1, 2}, 0] + 
 ((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(4*E1*E2) + 
 \[Theta]Can[1, {0}, 0]*(-1/8*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(E1*E2) + ((6*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[1, {2, 3, 1, 2}, 0])/
    (8*E1^3*E2^3) + ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 1])/(4*E1*E2)) + ((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0]*\[Theta]Can[2, {0}, 0])/
  (9*E1*E2*Pi*\[Theta]Can[1, {0}, 0]^2) + (-1/32*((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[1, {1, 2}, 0]^2)/(E1*E2*m[2]) + 
   \[Theta]Can[1, {1, 2}, 0]*(-1/32*((E1 + E2)*mP*\[Theta]Can[1, {1, 1}, 0]^2)/(E1*E2*m[1]) - ((E1 + E2)*\[Theta]Can[2, {1, 1}, 0])/(18*E1*E2*Pi)) - 
   ((E1 + E2)*\[Theta]Can[1, {1, 1}, 0]*\[Theta]Can[2, {1, 2}, 0])/(18*E1*E2*Pi))/\[Theta]Can[1, {0}, 0] + (2*(E1 + E2)*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi) - 
 (2*(E1 + E2)*\[Theta]Can[2, {2, 3, 1, 2}, 0])/(3*E1*E2*Pi);


(* ::Subsubsection::Closed:: *)
(*3PM*)


cOf\[Theta][3,{0}]=-1/48*(mP^2*(25*E1^4*E2^4*(E1 + E2) - 12*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 3*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0]^3)/(E1^5*E2^5) + 
 \[Theta]Can[1, {0}, 0]^2*(((-6*E1^2*E2^2*(E1 + E2)*mP^4 + (E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(4*E1*E2)) + 
 ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {0}, 0])/(E1*E2*Pi) + \[Theta]Can[1, {0}, 0]*(-1/2*((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + 
   ((5*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/(2*E1^3*E2^3*Pi) + ((E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(E1*E2*Pi)) - 
 ((E1 + E2)*mP^2*\[Theta]Can[3, {0}, 0])/(4*E1*E2);


cOf\[Theta][3,{1,1}]=\[Theta]Can[1, {0}, 0]^2*(-1/16*(mP*(36*E1^4*E2^4*(E1 + E2) - 14*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 3*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {1, 1}, 0])/(E1^5*E2^5) + 
   ((-7*E1^2*E2^2*(E1 + E2)*mP^3 + (E1^3 + E2^3)*mP^5)*\[Theta]Can[1, {1, 1}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 2])/(4*E1*E2)) + 
 ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(E1*E2*Pi) + 
 \[Theta]Can[1, {1, 1}, 0]*(-1/2*((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + ((6*E1^2*E2^2*(E1 + E2)*mP - (E1^3 + E2^3)*mP^3)*\[Theta]Can[2, {0}, 0])/
    (2*E1^3*E2^3*Pi) + ((E1 + E2)*mP^3*\[Theta]Can[2, {0}, 1])/(E1*E2*Pi)) + ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {1, 1}, 0])/(E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((((-7*E1^2*E2^2*(E1 + E2)*mP^3 + (E1^3 + E2^3)*mP^5)*\[Theta]Can[1, {0}, 1])/(2*E1^3*E2^3) - ((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 2])/(2*E1*E2))*
    \[Theta]Can[1, {1, 1}, 0] - ((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(E1*E2) + 
   ((6*E1^2*E2^2*(E1 + E2)*mP - (E1^3 + E2^3)*mP^3)*\[Theta]Can[2, {1, 1}, 0])/(2*E1^3*E2^3*Pi) + ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 1])/(E1*E2*Pi)) - 
 ((E1 + E2)*mP*\[Theta]Can[3, {1, 1}, 0])/(4*E1*E2);


cOf\[Theta][3,{2,1,1,1}]=(-1/320*(mP^2*(742*E1^4*E2^4*(E1 + E2) - 241*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 45*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(E1^5*E2^5) + 
   ((-250*E1^2*E2^2*(E1 + E2)*mP^4 + 31*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(160*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(5*E1*E2))*
  \[Theta]Can[1, {1, 1}, 0]^2 + \[Theta]Can[1, {0}, 0]^2*
  (-1/32*(mP^2*(49*E1^4*E2^4*(E1 + E2) - 16*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 3*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 1, 1, 1}, 0])/(E1^5*E2^5) + 
   ((-8*E1^2*E2^2*(E1 + E2)*mP^4 + (E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {2, 1, 1, 1}, 1])/(8*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {2, 1, 1, 1}, 2])/(8*E1*E2)) + 
 ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 1, 1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(2*E1*E2*Pi) + 
 \[Theta]Can[1, {2, 1, 1, 1}, 0]*(-1/4*((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/
    (4*E1^3*E2^3*Pi) + ((E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(2*E1*E2*Pi)) + (4*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 1}, 0])/(5*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 1}, 0]*((-31*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(40*E1*E2) + 
   \[Theta]Can[1, {0}, 0]*(((-241*E1^2*E2^2*(E1 + E2)*mP^4 + 30*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 1}, 1])/(80*E1^3*E2^3) - 
     (3*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 2])/(8*E1*E2)) - (2*(E1 + E2)*mP^2*(-7*E1^2*E2^2 + (E1^2 - E1*E2 + E2^2)*mP^2)*\[Theta]Can[2, {1, 1}, 0])/
    (5*E1^3*E2^3*Pi) + (4*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 1}, 1])/(5*E1*E2*Pi)) + (2*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 1, 1, 1}, 0])/(3*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((-3*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 1]^2)/(8*E1*E2) + 
   (((-8*E1^2*E2^2*(E1 + E2)*mP^4 + (E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(4*E1*E2))*
    \[Theta]Can[1, {2, 1, 1, 1}, 0] - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 1, 1, 1}, 1])/(2*E1*E2) + 
   ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {2, 1, 1, 1}, 0])/(3*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^4*\[Theta]Can[2, {2, 1, 1, 1}, 1])/(3*E1*E2*Pi)) - (3*(E1 + E2)*mP^2*\[Theta]Can[3, {2, 1, 1, 1}, 0])/(16*E1*E2);


cOf\[Theta][3,{2,1,1,2}]=\[Theta]Can[1, {0}, 0]^2*(-1/32*(mP^2*(49*E1^4*E2^4*(E1 + E2) - 16*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 3*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(E1^5*E2^5) + 
   ((-8*E1^2*E2^2*(E1 + E2)*mP^4 + (E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {2, 1, 1, 2}, 1])/(8*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {2, 1, 1, 2}, 2])/(8*E1*E2)) + 
 ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 1, 1, 2}, 1]*\[Theta]Can[2, {0}, 0])/(2*E1*E2*Pi) + 
 \[Theta]Can[1, {2, 1, 1, 2}, 0]*(-1/4*((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/
    (4*E1^3*E2^3*Pi) + ((E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(2*E1*E2*Pi)) + (2*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 2}, 1]*\[Theta]Can[2, {1, 1}, 0])/(5*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 2}, 0]*((-31*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(80*E1*E2) + 
   \[Theta]Can[1, {0}, 0]*(((-241*E1^2*E2^2*(E1 + E2)*mP^4 + 30*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 1}, 1])/(160*E1^3*E2^3) - 
     (3*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 2])/(16*E1*E2)) + ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {1, 1}, 0])/(5*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 1}, 1])/(5*E1*E2*Pi)) + (2*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 2}, 0])/(5*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 1}, 0]*((-1/320*(mP^2*(742*E1^4*E2^4*(E1 + E2) - 241*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 45*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(E1^5*E2^5) + 
     ((-250*E1^2*E2^2*(E1 + E2)*mP^4 + 31*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(160*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(5*E1*E2))*
    \[Theta]Can[1, {1, 2}, 0] - (31*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 2}, 1])/(80*E1*E2) + 
   \[Theta]Can[1, {0}, 0]*(((-241*E1^2*E2^2*(E1 + E2)*mP^4 + 30*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 2}, 1])/(160*E1^3*E2^3) - 
     (3*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 2}, 2])/(16*E1*E2)) + ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {1, 2}, 0])/(5*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 2}, 1])/(5*E1*E2*Pi)) + (2*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 1, 1, 2}, 0])/(3*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((-3*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[1, {1, 2}, 1])/(8*E1*E2) + 
   (((-8*E1^2*E2^2*(E1 + E2)*mP^4 + (E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(4*E1*E2))*
    \[Theta]Can[1, {2, 1, 1, 2}, 0] - ((E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 1, 1, 2}, 1])/(2*E1*E2) + 
   ((7*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {2, 1, 1, 2}, 0])/(3*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^4*\[Theta]Can[2, {2, 1, 1, 2}, 1])/(3*E1*E2*Pi)) - (3*(E1 + E2)*mP^2*\[Theta]Can[3, {2, 1, 1, 2}, 0])/(16*E1*E2);


cOf\[Theta][3,{2,2,1,1}]=(-5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]^4)/(256*E1*E2*m[1]^2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {0}, 0]^2*(-1/128*(mP^2*(243*E1^4*E2^4*(E1 + E2) - 88*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 18*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 2, 1, 1}, 0])/
     (E1^5*E2^5) + ((-22*E1^2*E2^2*(E1 + E2)*mP^4 + 3*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(16*E1^3*E2^3) - 
   (3*(E1 + E2)*mP^6*\[Theta]Can[1, {2, 2, 1, 1}, 2])/(16*E1*E2) + (5*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(128*E1*E2)) + 
 (3*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(4*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 1}, 0]^3*((-61*E1^2*E2^2*(E1 + E2)*mP^3 + 8*(E1^3 + E2^3)*mP^5)/(128*E1^3*E2^3*m[1]) - 
   ((E1 + E2)*mP^3*\[Theta]Can[2, {0}, 0])/(9*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0]^2)) - (13*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 1}, 0])/(9*E1*E2*Pi) + 
 (15*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 1}, 0]^2)/(512*E1*E2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {2, 2, 1, 1}, 0]*((-3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]^2)/(8*E1*E2) + ((17*E1^2*E2^2*(E1 + E2)*mP^2 - 3*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/
    (8*E1^3*E2^3*Pi) + (3*(E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(4*E1*E2*Pi) - ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 0])/(4*E1*E2*Pi*m[1])) + 
 (8*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((11*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 1]^2)/(16*E1*E2) + 
   (((-22*E1^2*E2^2*(E1 + E2)*mP^4 + 3*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(8*E1^3*E2^3) - (3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(8*E1*E2) + 
     ((E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2*m[1]))*\[Theta]Can[1, {2, 2, 1, 1}, 0] - (3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 1}, 1])/
    (4*E1*E2) + ((26*E1^2*E2^2*(E1 + E2)*mP^2 - 4*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1^3*E2^3*Pi) + 
   (8*(E1 + E2)*mP^4*\[Theta]Can[2, {2, 2, 1, 1}, 1])/(9*E1*E2*Pi)) + 
 \[Theta]Can[1, {1, 1}, 0]^2*((3*mP^2*(323*E1^4*E2^4*(E1 + E2) - 112*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 22*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(256*E1^5*E2^5) + 
   ((86*E1^2*E2^2*(E1 + E2)*mP^4 - 11*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(32*E1^3*E2^3) + (11*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(32*E1*E2) - 
   (5*(E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2*m[1]) - (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 1}, 0])/(128*E1*E2*m[1]^2) + 
   (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(128*E1*E2*m[1]^2) + (15*(E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0]^2)/(128*E1*E2*\[Theta]Can[1, {0}, 0]^3) + 
   (((55*E1^2*E2^2*(E1 + E2)*mP^2 - 5*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/(144*E1^3*E2^3*Pi) + (5*(E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(72*E1*E2*Pi) + 
     (17*(E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 0])/(72*E1*E2*Pi*m[1]))/\[Theta]Can[1, {0}, 0] + 
   ((-5*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) - (15*(E1 + E2)*mP^2*\[Theta]Can[3, {0}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]^2) + 
 \[Theta]Can[1, {1, 1}, 0]*((11*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2) + ((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 1}, 0])/
    (8*E1*E2*m[1]) + \[Theta]Can[1, {0}, 0]*(((84*E1^2*E2^2*(E1 + E2)*mP^4 - 11*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 1}, 1])/(16*E1^3*E2^3) + 
     (11*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 2])/(16*E1*E2) + ((27*E1^2*E2^2*(E1 + E2)*mP^3 - 4*(E1^3 + E2^3)*mP^5)*\[Theta]Can[1, {2, 2, 1, 1}, 0])/
      (64*E1^3*E2^3*m[1]) + ((E1 + E2)*mP^5*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(8*E1*E2*m[1]) + (5*(E1 + E2)*mP^3*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(64*E1*E2*m[1])) + 
   ((-89*E1^2*E2^2*(E1 + E2)*mP^2 + 13*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {1, 1}, 0])/(18*E1^3*E2^3*Pi) - 
   (15*(E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 1}, 0])/(128*E1*E2*\[Theta]Can[1, {0}, 0]^2) - (13*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 1}, 1])/(9*E1*E2*Pi) - 
   (2*(E1 + E2)*mP^3*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi*m[1]) + ((5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(36*E1*E2*Pi) + 
     (5*(E1 + E2)*mP^2*\[Theta]Can[3, {1, 1}, 0])/(64*E1*E2))/\[Theta]Can[1, {0}, 0]) - (15*(E1 + E2)*mP^2*\[Theta]Can[3, {2, 2, 1, 1}, 0])/(64*E1*E2);


cOf\[Theta][3,{2,2,1,2}]=(-5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 0]^3*\[Theta]Can[1, {1, 2}, 0])/(512*E1*E2*m[1]^2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {0}, 0]^2*(-1/128*(mP^2*(243*E1^4*E2^4*(E1 + E2) - 88*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 18*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/
     (E1^5*E2^5) + ((-22*E1^2*E2^2*(E1 + E2)*mP^4 + 3*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1^3*E2^3) - 
   (3*(E1 + E2)*mP^6*\[Theta]Can[1, {2, 2, 1, 2}, 2])/(16*E1*E2) + (5*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2)) + 
 (3*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 2}, 1]*\[Theta]Can[2, {0}, 0])/(4*E1*E2*Pi) - (13*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 2}, 1]*\[Theta]Can[2, {1, 1}, 0])/(18*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 2}, 0]^2*(-1/16*((E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 1])/(E1*E2*m[2]) - (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(256*E1*E2*m[2]^2) - 
   (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(256*E1*E2*m[2]^2) + ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 0])/(36*E1*E2*Pi*m[2]*\[Theta]Can[1, {0}, 0])) - 
 (13*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 2}, 0])/(18*E1*E2*Pi) + (15*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 1}, 0]*\[Theta]Can[2, {1, 2}, 0])/
  (512*E1*E2*\[Theta]Can[1, {0}, 0]) + \[Theta]Can[1, {2, 2, 1, 2}, 0]*((-3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]^2)/(8*E1*E2) + 
   ((17*E1^2*E2^2*(E1 + E2)*mP^2 - 3*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/(8*E1^3*E2^3*Pi) + (3*(E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(4*E1*E2*Pi) - 
   ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 0])/(8*E1*E2*Pi*m[1]) - ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 2}, 0])/(8*E1*E2*Pi*m[2])) + 
 \[Theta]Can[1, {1, 1}, 0]^2*(-1/16*((E1 + E2)*mP^5*\[Theta]Can[1, {1, 2}, 1])/(E1*E2*m[1]) - (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(256*E1*E2*m[1]^2) - 
   (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(256*E1*E2*m[1]^2) + 
   \[Theta]Can[1, {1, 2}, 0]*((-61*E1^2*E2^2*(E1 + E2)*mP^3 + 8*(E1^3 + E2^3)*mP^5)/(256*E1^3*E2^3*m[1]) - 
     ((E1 + E2)*mP^3*\[Theta]Can[2, {0}, 0])/(18*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0]^2)) + ((E1 + E2)*mP^3*\[Theta]Can[2, {1, 2}, 0])/(36*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0])) + 
 (8*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((11*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + 
   (((-22*E1^2*E2^2*(E1 + E2)*mP^4 + 3*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(8*E1^3*E2^3) - (3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(8*E1*E2) + 
     ((E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2*m[1]) + ((E1 + E2)*mP^5*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2*m[2]))*\[Theta]Can[1, {2, 2, 1, 2}, 0] - 
   (3*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(4*E1*E2) + 
   ((26*E1^2*E2^2*(E1 + E2)*mP^2 - 4*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1^3*E2^3*Pi) + 
   (8*(E1 + E2)*mP^4*\[Theta]Can[2, {2, 2, 1, 2}, 1])/(9*E1*E2*Pi)) + \[Theta]Can[1, {1, 2}, 0]*((11*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2) + 
   ((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(16*E1*E2*m[2]) + 
   \[Theta]Can[1, {0}, 0]*(((84*E1^2*E2^2*(E1 + E2)*mP^4 - 11*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 1}, 1])/(32*E1^3*E2^3) + 
     (11*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 1}, 2])/(32*E1*E2) + ((27*E1^2*E2^2*(E1 + E2)*mP^3 - 4*(E1^3 + E2^3)*mP^5)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/
      (128*E1^3*E2^3*m[2]) + ((E1 + E2)*mP^5*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1*E2*m[2]) + (5*(E1 + E2)*mP^3*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[2])) + 
   ((-89*E1^2*E2^2*(E1 + E2)*mP^2 + 13*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {1, 1}, 0])/(36*E1^3*E2^3*Pi) - 
   (15*(E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 1}, 0])/(256*E1*E2*\[Theta]Can[1, {0}, 0]^2) - (13*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 1}, 1])/(18*E1*E2*Pi) - 
   ((E1 + E2)*mP^3*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi*m[2]) + ((5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) + 
     (5*(E1 + E2)*mP^2*\[Theta]Can[3, {1, 1}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {1, 1}, 0]*((-5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 2}, 0]^3)/(512*E1*E2*m[2]^2*\[Theta]Can[1, {0}, 0]) + 
   (11*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + ((E1 + E2)*mP^5*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(16*E1*E2*m[1]) + 
   \[Theta]Can[1, {0}, 0]*(((84*E1^2*E2^2*(E1 + E2)*mP^4 - 11*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {1, 2}, 1])/(32*E1^3*E2^3) + 
     (11*(E1 + E2)*mP^6*\[Theta]Can[1, {1, 2}, 2])/(32*E1*E2) + ((27*E1^2*E2^2*(E1 + E2)*mP^3 - 4*(E1^3 + E2^3)*mP^5)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/
      (128*E1^3*E2^3*m[1]) + ((E1 + E2)*mP^5*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1*E2*m[1]) + (5*(E1 + E2)*mP^3*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[1])) + 
   \[Theta]Can[1, {1, 2}, 0]^2*((-61*E1^2*E2^2*(E1 + E2)*mP^3 + 8*(E1^3 + E2^3)*mP^5)/(256*E1^3*E2^3*m[2]) - 
     ((E1 + E2)*mP^3*\[Theta]Can[2, {0}, 0])/(18*E1*E2*Pi*m[2]*\[Theta]Can[1, {0}, 0]^2)) + ((-89*E1^2*E2^2*(E1 + E2)*mP^2 + 13*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {1, 2}, 0])/
    (36*E1^3*E2^3*Pi) - (15*(E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 2}, 0])/(256*E1*E2*\[Theta]Can[1, {0}, 0]^2) - 
   (13*(E1 + E2)*mP^4*\[Theta]Can[2, {1, 2}, 1])/(18*E1*E2*Pi) - ((E1 + E2)*mP^3*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi*m[1]) + 
   \[Theta]Can[1, {1, 2}, 0]*((3*mP^2*(323*E1^4*E2^4*(E1 + E2) - 112*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 22*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(256*E1^5*E2^5) + 
     ((86*E1^2*E2^2*(E1 + E2)*mP^4 - 11*(E1^3 + E2^3)*mP^6)*\[Theta]Can[1, {0}, 1])/(32*E1^3*E2^3) + (11*(E1 + E2)*mP^6*\[Theta]Can[1, {0}, 2])/(32*E1*E2) - 
     (3*(E1 + E2)*mP^5*\[Theta]Can[1, {1, 1}, 1])/(32*E1*E2*m[1]) - (3*(E1 + E2)*mP^5*\[Theta]Can[1, {1, 2}, 1])/(32*E1*E2*m[2]) + 
     (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(128*E1*E2*m[1]*m[2]) + (5*(E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[1]*m[2]) + 
     (15*(E1 + E2)*mP^2*\[Theta]Can[2, {0}, 0]^2)/(128*E1*E2*\[Theta]Can[1, {0}, 0]^3) + 
     (((55*E1^2*E2^2*(E1 + E2)*mP^2 - 5*(E1^3 + E2^3)*mP^4)*\[Theta]Can[2, {0}, 0])/(144*E1^3*E2^3*Pi) + (5*(E1 + E2)*mP^4*\[Theta]Can[2, {0}, 1])/(72*E1*E2*Pi) + 
       (13*(E1 + E2)*mP^3*\[Theta]Can[2, {1, 1}, 0])/(144*E1*E2*Pi*m[1]) + (13*(E1 + E2)*mP^3*\[Theta]Can[2, {1, 2}, 0])/(144*E1*E2*Pi*m[2]))/\[Theta]Can[1, {0}, 0] + 
     ((-5*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) - (15*(E1 + E2)*mP^2*\[Theta]Can[3, {0}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]^2) + 
   ((5*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 2}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) + (5*(E1 + E2)*mP^2*\[Theta]Can[3, {1, 2}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]) - 
 (15*(E1 + E2)*mP^2*\[Theta]Can[3, {2, 2, 1, 2}, 0])/(64*E1*E2);


cOf\[Theta][3,{2,3,1,1}]=(3*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]^4)/(256*E1*E2*m[1]^2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {0}, 0]^2*(((47*E1^4*E2^4*(E1 + E2) - 24*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 6*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 2, 1, 1}, 0])/(128*E1^5*E2^5) + 
   ((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(16*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 1}, 2])/(16*E1*E2) - 
   ((201*E1^4*E2^4*(E1 + E2) - 64*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 12*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(128*E1^5*E2^5) + 
   ((-8*E1^2*E2^2*(E1 + E2)*mP^2 + (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {2, 3, 1, 1}, 1])/(8*E1^3*E2^3) - ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 1}, 2])/(8*E1*E2)) + 
 (-1/4*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(E1*E2*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 1}, 1])/(2*E1*E2*Pi))*\[Theta]Can[2, {0}, 0] + 
 \[Theta]Can[1, {1, 1}, 0]^3*((57*E1^2*E2^2*(E1 + E2)*mP - 8*(E1^3 + E2^3)*mP^3)/(128*E1^3*E2^3*m[1]) + 
   ((E1 + E2)*mP*\[Theta]Can[2, {0}, 0])/(9*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0]^2)) + 
 \[Theta]Can[1, {2, 3, 1, 1}, 0]*(-1/4*((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + ((7*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/
    (4*E1^3*E2^3*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(2*E1*E2*Pi)) - (22*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 1}, 0])/(45*E1*E2*Pi) - 
 (3*(E1 + E2)*\[Theta]Can[2, {1, 1}, 0]^2)/(512*E1*E2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {2, 2, 1, 1}, 0]*(((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]^2)/(8*E1*E2) + ((-3*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/
    (8*E1^3*E2^3*Pi) - ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(4*E1*E2*Pi) + ((E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(4*E1*E2*Pi*m[1])) - 
 (2*(E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi) + (2*(E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 3, 1, 1}, 0])/(3*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]^2)/(16*E1*E2) + 
   (((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(8*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(8*E1*E2) - 
     ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1])/(8*E1*E2*m[1]))*\[Theta]Can[1, {2, 2, 1, 1}, 0] + 
   (((-8*E1^2*E2^2*(E1 + E2)*mP^2 + (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(4*E1*E2))*
    \[Theta]Can[1, {2, 3, 1, 1}, 0] + \[Theta]Can[1, {0}, 1]*(((E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(4*E1*E2) - 
     ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 1}, 1])/(2*E1*E2)) + ((-5*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1^3*E2^3*Pi) - 
   (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 2, 1, 1}, 1])/(9*E1*E2*Pi) + ((7*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {2, 3, 1, 1}, 0])/(3*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 3, 1, 1}, 1])/(3*E1*E2*Pi)) + 
 \[Theta]Can[1, {1, 1}, 0]^2*(((2031*E1^4*E2^4*(E1 + E2) - 568*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 90*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(1280*E1^5*E2^5) + 
   ((150*E1^2*E2^2*(E1 + E2)*mP^2 - 17*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(160*E1^3*E2^3) + (19*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(160*E1*E2) + 
   (5*(E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2*m[1]) + (5*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 1}, 0])/(128*E1*E2*m[1]^2) - 
   (5*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(128*E1*E2*m[1]^2) - (3*(E1 + E2)*\[Theta]Can[2, {0}, 0]^2)/(128*E1*E2*\[Theta]Can[1, {0}, 0]^3) + 
   (-1/144*((13*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/(E1^3*E2^3*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(72*E1*E2*Pi) - 
     (17*(E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(72*E1*E2*Pi*m[1]))/\[Theta]Can[1, {0}, 0] + 
   (-1/72*((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {0}, 0])/(E1*E2*Pi) + (3*(E1 + E2)*\[Theta]Can[3, {0}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]^2) + 
 \[Theta]Can[1, {1, 1}, 0]*((17*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(40*E1*E2) - ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 1}, 0])/
    (8*E1*E2*m[1]) + \[Theta]Can[1, {0}, 0]*(((142*E1^2*E2^2*(E1 + E2)*mP^2 - 15*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 1])/(80*E1^3*E2^3) + 
     (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 2])/(16*E1*E2) + ((-27*E1^2*E2^2*(E1 + E2)*mP + 4*(E1^3 + E2^3)*mP^3)*\[Theta]Can[1, {2, 2, 1, 1}, 0])/
      (64*E1^3*E2^3*m[1]) - ((E1 + E2)*mP^3*\[Theta]Can[1, {2, 2, 1, 1}, 1])/(8*E1*E2*m[1]) - (5*(E1 + E2)*mP*\[Theta]Can[1, {2, 3, 1, 1}, 0])/(64*E1*E2*m[1])) + 
   ((-82*E1^2*E2^2*(E1 + E2) + 11*(E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {1, 1}, 0])/(45*E1^3*E2^3*Pi) + (3*(E1 + E2)*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 1}, 0])/
    (128*E1*E2*\[Theta]Can[1, {0}, 0]^2) - (22*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 1}, 1])/(45*E1*E2*Pi) + (2*(E1 + E2)*mP*\[Theta]Can[2, {2, 2, 1, 1}, 0])/(9*E1*E2*Pi*m[1]) + 
   (((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(36*E1*E2*Pi) - ((E1 + E2)*\[Theta]Can[3, {1, 1}, 0])/(64*E1*E2))/\[Theta]Can[1, {0}, 0]) + 
 (3*(E1 + E2)*\[Theta]Can[3, {2, 2, 1, 1}, 0])/(64*E1*E2) - (3*(E1 + E2)*\[Theta]Can[3, {2, 3, 1, 1}, 0])/(16*E1*E2);


cOf\[Theta][3,{2,3,1,2}]=((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 0]^3*\[Theta]Can[1, {1, 2}, 0])/(512*E1*E2*m[1]^2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {0}, 0]^2*(((47*E1^4*E2^4*(E1 + E2) - 24*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 6*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(128*E1^5*E2^5) + 
   ((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 2}, 2])/(16*E1*E2) - 
   ((201*E1^4*E2^4*(E1 + E2) - 64*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 12*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1^5*E2^5) + 
   ((-8*E1^2*E2^2*(E1 + E2)*mP^2 + (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {2, 3, 1, 2}, 1])/(8*E1^3*E2^3) - ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 2}, 2])/(8*E1*E2)) + 
 (-1/4*((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(E1*E2*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 1])/(2*E1*E2*Pi))*\[Theta]Can[2, {0}, 0] + 
 \[Theta]Can[1, {2, 3, 1, 2}, 0]*(-1/4*((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]^2)/(E1*E2) + ((7*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/
    (4*E1^3*E2^3*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(2*E1*E2*Pi)) - (11*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 2}, 1]*\[Theta]Can[2, {1, 1}, 0])/(45*E1*E2*Pi) + 
 \[Theta]Can[1, {1, 2}, 0]^2*(((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2*m[2]) - (3*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(256*E1*E2*m[2]^2) + 
   ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(256*E1*E2*m[2]^2) - ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(64*E1*E2*m[2]^2) - 
   ((E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(36*E1*E2*Pi*m[2]*\[Theta]Can[1, {0}, 0])) - (11*(E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {1, 2}, 0])/(45*E1*E2*Pi) - 
 (3*(E1 + E2)*\[Theta]Can[2, {1, 1}, 0]*\[Theta]Can[2, {1, 2}, 0])/(512*E1*E2*\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {2, 2, 1, 2}, 0]*(((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]^2)/(8*E1*E2) + ((-3*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/
    (8*E1^3*E2^3*Pi) - ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(4*E1*E2*Pi) + ((E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(8*E1*E2*Pi*m[1]) + 
   ((E1 + E2)*mP*\[Theta]Can[2, {1, 2}, 0])/(8*E1*E2*Pi*m[2])) + 
 \[Theta]Can[1, {1, 1}, 0]^2*(((E1 + E2)*mP^2*\[Theta]Can[1, {1, 2}, 0]^2)/(128*E1*E2*m[1]*m[2]*\[Theta]Can[1, {0}, 0]) + 
   ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2*m[1]) - (3*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(256*E1*E2*m[1]^2) + 
   ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(256*E1*E2*m[1]^2) - ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(64*E1*E2*m[1]^2) + 
   \[Theta]Can[1, {1, 2}, 0]*((57*E1^2*E2^2*(E1 + E2)*mP - 8*(E1^3 + E2^3)*mP^3)/(256*E1^3*E2^3*m[1]) + 
     ((E1 + E2)*mP*\[Theta]Can[2, {0}, 0])/(18*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0]^2)) - ((E1 + E2)*mP*\[Theta]Can[2, {1, 2}, 0])/(36*E1*E2*Pi*m[1]*\[Theta]Can[1, {0}, 0])) - 
 (2*(E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi) + (2*(E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {2, 3, 1, 2}, 0])/(3*E1*E2*Pi) + 
 \[Theta]Can[1, {0}, 0]*((3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2) + 
   (((6*E1^2*E2^2*(E1 + E2)*mP^2 - (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(8*E1^3*E2^3) + ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(8*E1*E2) - 
     ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1])/(16*E1*E2*m[1]) - ((E1 + E2)*mP^3*\[Theta]Can[1, {1, 2}, 1])/(16*E1*E2*m[2]))*\[Theta]Can[1, {2, 2, 1, 2}, 0] + 
   (((-8*E1^2*E2^2*(E1 + E2)*mP^2 + (E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(4*E1^3*E2^3) - ((E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(4*E1*E2))*
    \[Theta]Can[1, {2, 3, 1, 2}, 0] + \[Theta]Can[1, {0}, 1]*(((E1 + E2)*mP^4*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(4*E1*E2) - 
     ((E1 + E2)*mP^4*\[Theta]Can[1, {2, 3, 1, 2}, 1])/(2*E1*E2)) + ((-5*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1^3*E2^3*Pi) - 
   (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 2, 1, 2}, 1])/(9*E1*E2*Pi) + ((7*E1^2*E2^2*(E1 + E2) - (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {2, 3, 1, 2}, 0])/(3*E1^3*E2^3*Pi) + 
   (2*(E1 + E2)*mP^2*\[Theta]Can[2, {2, 3, 1, 2}, 1])/(3*E1*E2*Pi)) + \[Theta]Can[1, {1, 2}, 0]*((17*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 1}, 1])/(80*E1*E2) - 
   ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(16*E1*E2*m[2]) + 
   \[Theta]Can[1, {0}, 0]*(((142*E1^2*E2^2*(E1 + E2)*mP^2 - 15*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 1}, 1])/(160*E1^3*E2^3) + 
     (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 1}, 2])/(32*E1*E2) + ((-27*E1^2*E2^2*(E1 + E2)*mP + 4*(E1^3 + E2^3)*mP^3)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/
      (128*E1^3*E2^3*m[2]) - ((E1 + E2)*mP^3*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1*E2*m[2]) - (5*(E1 + E2)*mP*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[2])) + 
   ((-82*E1^2*E2^2*(E1 + E2) + 11*(E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {1, 1}, 0])/(90*E1^3*E2^3*Pi) + (3*(E1 + E2)*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 1}, 0])/
    (256*E1*E2*\[Theta]Can[1, {0}, 0]^2) - (11*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 1}, 1])/(45*E1*E2*Pi) + ((E1 + E2)*mP*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi*m[2]) + 
   (((E1 + E2)*mP^2*\[Theta]Can[1, {1, 1}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) - ((E1 + E2)*\[Theta]Can[3, {1, 1}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]) + 
 \[Theta]Can[1, {1, 1}, 0]*(((E1 + E2)*mP^2*\[Theta]Can[1, {1, 2}, 0]^3)/(512*E1*E2*m[2]^2*\[Theta]Can[1, {0}, 0]) + 
   (17*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {1, 2}, 1])/(80*E1*E2) - ((E1 + E2)*mP^3*\[Theta]Can[1, {0}, 1]*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(16*E1*E2*m[1]) + 
   \[Theta]Can[1, {0}, 0]*(((142*E1^2*E2^2*(E1 + E2)*mP^2 - 15*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {1, 2}, 1])/(160*E1^3*E2^3) + 
     (3*(E1 + E2)*mP^4*\[Theta]Can[1, {1, 2}, 2])/(32*E1*E2) + ((-27*E1^2*E2^2*(E1 + E2)*mP + 4*(E1^3 + E2^3)*mP^3)*\[Theta]Can[1, {2, 2, 1, 2}, 0])/
      (128*E1^3*E2^3*m[1]) - ((E1 + E2)*mP^3*\[Theta]Can[1, {2, 2, 1, 2}, 1])/(16*E1*E2*m[1]) - (5*(E1 + E2)*mP*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[1])) + 
   \[Theta]Can[1, {1, 2}, 0]^2*((57*E1^2*E2^2*(E1 + E2)*mP - 8*(E1^3 + E2^3)*mP^3)/(256*E1^3*E2^3*m[2]) + 
     ((E1 + E2)*mP*\[Theta]Can[2, {0}, 0])/(18*E1*E2*Pi*m[2]*\[Theta]Can[1, {0}, 0]^2)) + ((-82*E1^2*E2^2*(E1 + E2) + 11*(E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {1, 2}, 0])/
    (90*E1^3*E2^3*Pi) + (3*(E1 + E2)*\[Theta]Can[2, {0}, 0]*\[Theta]Can[2, {1, 2}, 0])/(256*E1*E2*\[Theta]Can[1, {0}, 0]^2) - 
   (11*(E1 + E2)*mP^2*\[Theta]Can[2, {1, 2}, 1])/(45*E1*E2*Pi) + ((E1 + E2)*mP*\[Theta]Can[2, {2, 2, 1, 2}, 0])/(9*E1*E2*Pi*m[1]) + 
   \[Theta]Can[1, {1, 2}, 0]*(((2031*E1^4*E2^4*(E1 + E2) - 568*E1^2*E2^2*(E1^3 + E2^3)*mP^2 + 90*(E1^5 + E2^5)*mP^4)*\[Theta]Can[1, {0}, 0])/(1280*E1^5*E2^5) + 
     ((150*E1^2*E2^2*(E1 + E2)*mP^2 - 17*(E1^3 + E2^3)*mP^4)*\[Theta]Can[1, {0}, 1])/(160*E1^3*E2^3) + (19*(E1 + E2)*mP^4*\[Theta]Can[1, {0}, 2])/(160*E1*E2) + 
     (3*(E1 + E2)*mP^3*\[Theta]Can[1, {1, 1}, 1])/(32*E1*E2*m[1]) + (3*(E1 + E2)*mP^3*\[Theta]Can[1, {1, 2}, 1])/(32*E1*E2*m[2]) + 
     (3*(E1 + E2)*mP^2*\[Theta]Can[1, {2, 1, 1, 2}, 0])/(128*E1*E2*m[1]*m[2]) + ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 2, 1, 2}, 0])/(32*E1*E2*m[1]*m[2]) - 
     ((E1 + E2)*mP^2*\[Theta]Can[1, {2, 3, 1, 2}, 0])/(128*E1*E2*m[1]*m[2]) - (3*(E1 + E2)*\[Theta]Can[2, {0}, 0]^2)/(128*E1*E2*\[Theta]Can[1, {0}, 0]^3) + 
     (-1/144*((13*E1^2*E2^2*(E1 + E2) + (E1^3 + E2^3)*mP^2)*\[Theta]Can[2, {0}, 0])/(E1^3*E2^3*Pi) + ((E1 + E2)*mP^2*\[Theta]Can[2, {0}, 1])/(72*E1*E2*Pi) - 
       (13*(E1 + E2)*mP*\[Theta]Can[2, {1, 1}, 0])/(144*E1*E2*Pi*m[1]) - (13*(E1 + E2)*mP*\[Theta]Can[2, {1, 2}, 0])/(144*E1*E2*Pi*m[2]))/\[Theta]Can[1, {0}, 0] + 
     (-1/72*((E1 + E2)*mP^2*\[Theta]Can[1, {0}, 1]*\[Theta]Can[2, {0}, 0])/(E1*E2*Pi) + (3*(E1 + E2)*\[Theta]Can[3, {0}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]^2) + 
   (((E1 + E2)*mP^2*\[Theta]Can[1, {1, 2}, 1]*\[Theta]Can[2, {0}, 0])/(72*E1*E2*Pi) - ((E1 + E2)*\[Theta]Can[3, {1, 2}, 0])/(128*E1*E2))/\[Theta]Can[1, {0}, 0]) + 
 (3*(E1 + E2)*\[Theta]Can[3, {2, 2, 1, 2}, 0])/(64*E1*E2) - (3*(E1 + E2)*\[Theta]Can[3, {2, 3, 1, 2}, 0])/(16*E1*E2);


(* ::Section:: *)
(*Scattering angle coefficients*)


(* ::Subsection::Closed:: *)
(*1PM*)


\[Theta]Cons[1,{0}]=(-2 + 4*\[Gamma]^2)/(-1 + \[Gamma]^2);
\[Theta]Cons[1,{1,1}]=(-4*\[Gamma])/Sqrt[-1 + \[Gamma]^2];


\[Theta]Cons[1,{2,1,1,1}]=(-2 + 4*\[Gamma]^2)/(-1 + \[Gamma]^2) + ((2 - 4*\[Gamma]^2)*CE[1])/(-1 + \[Gamma]^2);
\[Theta]Cons[1,{2,1,1,2}]=(-2 + 4*\[Gamma]^2)/(-1 + \[Gamma]^2);


\[Theta]Cons[1,{2,2,1,1}]=(-4*(1 - 3*\[Gamma]^2 + 3*\[Gamma]^4))/(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4) + ((-4 + 8*\[Gamma]^2)*CE[1])/(-1 + \[Gamma]^2);
\[Theta]Cons[1,{2,2,1,2}]=(-4*(1 - 3*\[Gamma]^2 + 3*\[Gamma]^4))/(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4);


\[Theta]Cons[1,{2,3,1,1}]=(2 - 4*\[Gamma]^2)/(-1 + \[Gamma]^2)^2 + ((-2 + 4*\[Gamma]^2)*CE[1])/(-1 + \[Gamma]^2)^2;
\[Theta]Cons[1,{2,3,1,2}]=(2*\[Gamma]*(-1 + 2*\[Gamma]^2))/(-1 + \[Gamma]^2)^2;


\[Theta]Cons[1,{2,4,1,1}]=0;
\[Theta]Cons[1,{2,4,1,2}]=0;


(* ::Subsection::Closed:: *)
(*2PM*)


\[Theta]Cons[2,{0}]=(3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2));
\[Theta]Cons[2,{1,1}]=(Pi*\[Gamma]*(-3 + 5*\[Gamma]^2)*(-7 + \[Delta]))/(4*(-1 + \[Gamma]^2)^(3/2));


\[Theta]Cons[2,{2,1,1,1}]=(-3*Pi*(-23 + 7*\[Delta] + 5*\[Gamma]^4*(-31 + 7*\[Delta]) - 6*\[Gamma]^2*(-27 + 7*\[Delta])))/(32*(-1 + \[Gamma]^2)^2) + (3*Pi*(-39 + 19*\[Delta] + 5*\[Gamma]^4*(-43 + 7*\[Delta]) - 6*\[Gamma]^2*(-37 + 9*\[Delta]))*CE[1])/
  (64*(-1 + \[Gamma]^2)^2);
\[Theta]Cons[2,{2,1,1,2}]=(3*Pi*(3 - 21*\[Gamma]^2 + 20*\[Gamma]^4))/(4*(-1 + \[Gamma]^2)^2);


\[Theta]Cons[2,{2,2,1,1}]=(Pi*(9*(-23 + 7*\[Delta]) + 20*\[Gamma]^8*(-247 + 55*\[Delta]) - 6*\[Gamma]^2*(-341 + 97*\[Delta]) - 12*\[Gamma]^6*(-843 + 203*\[Delta]) + \[Gamma]^4*(-7159 + 1855*\[Delta])))/(64*(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)^2) - 
 (9*Pi*(-47 - 58*\[Gamma]^2*(-5 + \[Delta]) + 23*\[Delta] + 5*\[Gamma]^4*(-55 + 7*\[Delta]))*CE[1])/(128*(-1 + \[Gamma]^2)^2);
\[Theta]Cons[2,{2,2,1,2}]=-1/8*(Pi*(27 - 267*\[Gamma]^2 + 932*\[Gamma]^4 - 1314*\[Gamma]^6 + 640*\[Gamma]^8))/(1 - 3*\[Gamma]^2 + 2*\[Gamma]^4)^2;


\[Theta]Cons[2,{2,3,1,1}]=(9*Pi*(-15 + 7*\[Delta] + 5*\[Gamma]^4*(-23 + 7*\[Delta]) - 6*\[Gamma]^2*(-19 + 7*\[Delta])))/(64*(-1 + \[Gamma]^2)^3) - (9*Pi*(-31 + \[Gamma]^2*(154 - 50*\[Delta]) + 15*\[Delta] + 5*\[Gamma]^4*(-31 + 7*\[Delta]))*CE[1])/
  (128*(-1 + \[Gamma]^2)^3);
\[Theta]Cons[2,{2,3,1,2}]=(3*Pi*\[Gamma]*(3 - 37*\[Gamma]^2 + 40*\[Gamma]^4))/(8*(-1 + \[Gamma]^2)^3);


\[Theta]Cons[2,{2,4,1,1}]=(1 + 2*\[Gamma]^2*(-1 + \[Delta]) - \[Delta] - \[Gamma]*(1 + \[Delta]))/((-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)) - ((-1 + 2*\[Gamma]^2)*(1 + 2*\[Gamma]^2*(-1 + \[Delta]) - \[Delta] - \[Gamma]*(1 + \[Delta]))*CE[1])/
  (-1 + \[Gamma]^2)^(5/2);
\[Theta]Cons[2,{2,4,1,2}]=(-1 + \[Gamma] - \[Delta] - \[Gamma]*\[Delta] + 2*\[Gamma]^2*(1 + \[Delta]))/((-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2));


(* ::Subsection::Closed:: *)
(*3PM conservative*)


\[Theta]Cons[3,{0}]=(2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6)*\[CapitalGamma]^2)/(3*(-1 + \[Gamma]^2)^3) - (8*\[Gamma]*(25 + 14*\[Gamma]^2)*\[Nu])/(3*(-1 + \[Gamma]^2)) - 
 (8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Cons[3,{1,1}]=(-10*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*\[CapitalGamma]^2)/(-1 + \[Gamma]^2)^(5/2) + (2*\[Gamma]*(5 - 20*\[Gamma]^2 + 16*\[Gamma]^4)*\[Delta])/(-1 + \[Gamma]^2)^(5/2) + 
 (4*(41 + 100*\[Gamma]^2 + 44*\[Gamma]^4)*\[Nu])/(-1 + \[Gamma]^2)^(3/2) + (48*\[Gamma]*(-6 + \[Gamma]^2)*(1 + 2*\[Gamma]^2)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^2;


\[Theta]Cons[3,{2,1,1,1}]=(-16*\[Gamma]*(383 + 374*\[Gamma]^2 + 148*\[Gamma]^4)*\[Nu])/(5*(-1 + \[Gamma]^2)^2) + (8*\[Gamma]*(4639 + 7972*\[Gamma]^2 + 3244*\[Gamma]^4)*\[Nu]*CE[1])/(105*(-1 + \[Gamma]^2)^2) + 
 \[Delta]*((-8*(-1 - 2*\[Gamma] + 4*\[Gamma]^2)*(-1 + 2*\[Gamma] + 4*\[Gamma]^2))/(-1 + \[Gamma]^2)^2 + (8*(44 - 223*\[Gamma]^2 + 214*\[Gamma]^4)*CE[1])/(35*(-1 + \[Gamma]^2)^2)) + 
 \[CapitalGamma]^2*((4*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6))/(-1 + \[Gamma]^2)^3 - (4*(-137 + 1346*\[Gamma]^2 - 2946*\[Gamma]^4 + 1772*\[Gamma]^6)*CE[1])/(35*(-1 + \[Gamma]^2)^3)) + 
 ArcCosh[\[Gamma]]*((-192*(-1 - 7*\[Gamma]^2 - 8*\[Gamma]^4 + \[Gamma]^6)*\[Nu])/(-1 + \[Gamma]^2)^(5/2) + (16*(-3 - 24*\[Gamma]^2 - 56*\[Gamma]^4 + 8*\[Gamma]^6)*\[Nu]*CE[1])/(-1 + \[Gamma]^2)^(5/2));


\[Theta]Cons[3,{2,1,1,2}]=(4*(-5 + 70*\[Gamma]^2 - 160*\[Gamma]^4 + 96*\[Gamma]^6)*\[CapitalGamma]^2)/(-1 + \[Gamma]^2)^3 - (32*\[Gamma]*(47 + 46*\[Gamma]^2 + 15*\[Gamma]^4)*\[Nu])/(-1 + \[Gamma]^2)^2 - 
 (48*(-5 - 35*\[Gamma]^2 - 36*\[Gamma]^4 + 4*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(5/2);


\[Theta]Cons[3,{2,2,1,1}]=(4*\[Gamma]*(-1479 + 8379*\[Gamma]^2 - 12152*\[Gamma]^4 - 2152*\[Gamma]^6 + 4404*\[Gamma]^8 + 9000*\[Gamma]^10)*\[Nu])/(15*(-1 + \[Gamma]^2)^3*(-1 + 2*\[Gamma]^2)^2) + 
 Pi^2*((\[Gamma]^2*(45 - 78*\[Gamma]^2 + 193*\[Gamma]^4 - 160*\[Gamma]^6 + 100*\[Gamma]^8)*\[CapitalGamma]^2)/(128*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)^3) - 
   (\[Gamma]^2*(-3 + 5*\[Gamma]^2)*(9 - 5*\[Gamma]^2 + 10*\[Gamma]^4)*\[Delta])/(128*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)^2) - 
   (\[Gamma]^2*(-36 + 45*\[Gamma] + 12*\[Gamma]^2 - 78*\[Gamma]^3 - 12*\[Gamma]^4 + 193*\[Gamma]^5 - 60*\[Gamma]^6 - 160*\[Gamma]^7 + 100*\[Gamma]^9)*\[Nu])/(64*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)^3)) - 
 (4*\[Gamma]*(9237 + 2665*\[Gamma]^2 + 13474*\[Gamma]^4 + 10744*\[Gamma]^6)*\[Nu]*CE[1])/(105*(-1 + \[Gamma]^2)^3) + 
 \[Delta]*((10*(-1 - 2*\[Gamma] + 4*\[Gamma]^2)*(-1 + 2*\[Gamma] + 4*\[Gamma]^2))/(-1 + \[Gamma]^2)^2 - (2*(295 - 1382*\[Gamma]^2 + 1192*\[Gamma]^4)*CE[1])/(35*(-1 + \[Gamma]^2)^2)) + 
 \[CapitalGamma]^2*((-2*(-13 + 225*\[Gamma]^2 - 1150*\[Gamma]^4 + 2540*\[Gamma]^6 - 2560*\[Gamma]^8 + 960*\[Gamma]^10))/((-1 + \[Gamma]^2)^3*(-1 + 2*\[Gamma]^2)^2) + 
   (2*(-463 + 5079*\[Gamma]^2 - 11114*\[Gamma]^4 + 6568*\[Gamma]^6)*CE[1])/(35*(-1 + \[Gamma]^2)^3)) + 
 ArcCosh[\[Gamma]]*((16*\[Gamma]^2*(15 - 63*\[Gamma]^2 - 63*\[Gamma]^4 + 551*\[Gamma]^6 - 600*\[Gamma]^8 + 60*\[Gamma]^10)*\[Nu])/((-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)^2) - 
   (32*(-3 - 18*\[Gamma]^2 + 26*\[Gamma]^4 - 56*\[Gamma]^6 + 8*\[Gamma]^8)*\[Nu]*CE[1])/(-1 + \[Gamma]^2)^(7/2));


\[Theta]Cons[3,{2,2,1,2}]=(-2*(-13 + 225*\[Gamma]^2 - 1150*\[Gamma]^4 + 2540*\[Gamma]^6 - 2560*\[Gamma]^8 + 960*\[Gamma]^10)*\[CapitalGamma]^2)/((-1 + \[Gamma]^2)^3*(-1 + 2*\[Gamma]^2)^2) + 
 (4*\[Gamma]*(-231 + 1703*\[Gamma]^2 - 3032*\[Gamma]^4 - 424*\[Gamma]^6 + 2020*\[Gamma]^8 + 1800*\[Gamma]^10)*\[Nu])/(3*(-1 + \[Gamma]^2)^3*(-1 + 2*\[Gamma]^2)^2) + 
 Pi^2*((3*\[Gamma]^2*(1 + \[Gamma]^2)*(3 - 4*\[Gamma]^2 + 5*\[Gamma]^4)*\[CapitalGamma]^2)/(32*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)^3) + 
   (\[Gamma]^2*(45 - 36*\[Gamma] - 78*\[Gamma]^2 + 12*\[Gamma]^3 + 193*\[Gamma]^4 - 12*\[Gamma]^5 - 160*\[Gamma]^6 - 60*\[Gamma]^7 + 100*\[Gamma]^8)*\[Nu])/(64*(-1 + \[Gamma]^2)^2*(-1 + 2*\[Gamma]^2)^3)) + 
 (16*(-1 + 7*\[Gamma]^2 - 43*\[Gamma]^4 - 31*\[Gamma]^6 + 519*\[Gamma]^8 - 664*\[Gamma]^10 + 60*\[Gamma]^12)*\[Nu]*ArcCosh[\[Gamma]])/((-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)^2);


\[Theta]Cons[3,{2,3,1,1}]=(\[Gamma]*(36351 - 58631*\[Gamma]^2 - 45192*\[Gamma]^4 + 24848*\[Gamma]^6 + 18624*\[Gamma]^8)*\[Nu])/(15*(-1 + \[Gamma]^2)^4*(-1 + 2*\[Gamma]^2)) - 
 (4*\[Gamma]*(-37071 - 22663*\[Gamma]^2 + 14894*\[Gamma]^4 + 8720*\[Gamma]^6)*\[Nu]*CE[1])/(105*(-1 + \[Gamma]^2)^4) + 
 \[Delta]*((-23 + 312*\[Gamma]^2 - 880*\[Gamma]^4 + 704*\[Gamma]^6)/(2*(-1 + \[Gamma]^2)^3*(-1 + 2*\[Gamma]^2)) - (2*(233 - 1294*\[Gamma]^2 + 1376*\[Gamma]^4)*CE[1])/(35*(-1 + \[Gamma]^2)^3)) + 
 \[CapitalGamma]^2*(-1/2*(41 - 673*\[Gamma]^2 + 2584*\[Gamma]^4 - 3664*\[Gamma]^6 + 1728*\[Gamma]^8)/((-1 + \[Gamma]^2)^4*(-1 + 2*\[Gamma]^2)) + (2*(-359 + 2997*\[Gamma]^2 - 6562*\[Gamma]^4 + 4064*\[Gamma]^6)*CE[1])/
    (35*(-1 + \[Gamma]^2)^4)) + ArcCosh[\[Gamma]]*((64*(6 + 42*\[Gamma]^2 + 9*\[Gamma]^4 - 35*\[Gamma]^6 + 3*\[Gamma]^8)*\[Nu])/(-1 + \[Gamma]^2)^(9/2) - 
   (16*(15 + 99*\[Gamma]^2 + 44*\[Gamma]^4 - 80*\[Gamma]^6 + 8*\[Gamma]^8)*\[Nu]*CE[1])/(-1 + \[Gamma]^2)^(9/2));


\[Theta]Cons[3,{2,3,1,2}]=(4*\[Gamma]*(-1 + 55*\[Gamma]^2 - 148*\[Gamma]^4 + 96*\[Gamma]^6)*\[CapitalGamma]^2)/(-1 + \[Gamma]^2)^4 - ((1197 + 9219*\[Gamma]^2 - 22688*\[Gamma]^4 - 5664*\[Gamma]^6 + 7712*\[Gamma]^8 + 2880*\[Gamma]^10)*\[Nu])/
  (3*(-1 + \[Gamma]^2)^4*(-1 + 2*\[Gamma]^2)) - (16*\[Gamma]*(88 + 210*\[Gamma]^2 - 21*\[Gamma]^4 - 136*\[Gamma]^6 + 12*\[Gamma]^8)*\[Nu]*ArcCosh[\[Gamma]])/(-1 + \[Gamma]^2)^(9/2);


\[Theta]Cons[3,{2,4,1,1}]=Pi*(-1/4*((6 - 18*\[Gamma] - 21*\[Gamma]^2 + 32*\[Gamma]^3 + 33*\[Gamma]^4 + 42*\[Gamma]^5 - 12*\[Gamma]^6 - 144*\[Gamma]^7 + 80*\[Gamma]^9)*\[Nu])/((-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2) - 
  (3*(1 - 6*\[Gamma] - 15*\[Gamma]^2 + 30*\[Gamma]^3)*\[Nu]*CE[1])/(4*(-1 + \[Gamma]^2)^(3/2)) + 
  \[Delta]*(-1/8*(-6 - 9*\[Gamma] + 18*\[Gamma]^2 + 15*\[Gamma]^3 + 20*\[Gamma]^4 - 12*\[Gamma]^5 - 104*\[Gamma]^6 + 80*\[Gamma]^8)/((-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2) - 
    (3*(3 + \[Gamma] - 21*\[Gamma]^2 - 15*\[Gamma]^3 + 30*\[Gamma]^4)*CE[1])/(8*(-1 + \[Gamma]^2)^(5/2))) + 
  \[CapitalGamma]^2*((-6 + 9*\[Gamma] + 18*\[Gamma]^2 - 15*\[Gamma]^3 + 20*\[Gamma]^4 + 12*\[Gamma]^5 - 104*\[Gamma]^6 + 80*\[Gamma]^8)/(8*(-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2) + 
    (3*(3 - \[Gamma] - 21*\[Gamma]^2 + 15*\[Gamma]^3 + 30*\[Gamma]^4)*CE[1])/(8*(-1 + \[Gamma]^2)^(5/2))));


\[Theta]Cons[3,{2,4,1,2}]=Pi*(-1/4*((-3 + 3*\[Gamma] + 15*\[Gamma]^2 + 4*\[Gamma]^3 - 24*\[Gamma]^4 - 21*\[Gamma]^5 + 12*\[Gamma]^6 + 20*\[Gamma]^7)*\[CapitalGamma]^2)/((-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2) + 
  ((3 + 3*\[Gamma] - 15*\[Gamma]^2 + 4*\[Gamma]^3 + 24*\[Gamma]^4 - 21*\[Gamma]^5 - 12*\[Gamma]^6 + 20*\[Gamma]^7)*\[Delta])/(4*(-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2) + 
  ((6 - 9*\[Gamma] - 36*\[Gamma]^2 - \[Gamma]^3 + 124*\[Gamma]^4 + 48*\[Gamma]^5 - 194*\[Gamma]^6 - 56*\[Gamma]^7 + 120*\[Gamma]^8)*\[Nu])/(4*(-1 + \[Gamma]^2)^(5/2)*(-1 + 2*\[Gamma]^2)^2));


(* ::Subsection::Closed:: *)
(*3PM radiative*)


(* ::Text:: *)
(*We note the particle label on \[Theta]Rad1[3,{2,4,i,j}] below.*)


\[Theta]Rad[3,{0}]=(4*iFunction*(1 - 2*\[Gamma]^2)^2*\[Nu])/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Rad[3,{1,1}]=(-24*iFunction*\[Gamma]*(-1 + 2*\[Gamma]^2)*\[Nu])/(-1 + \[Gamma]^2);


\[Theta]Rad[3,{2,1,1,1}]=(-16*iFunction*\[Nu]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1])))/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Rad[3,{2,1,1,2}]=(16*iFunction*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu])/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Rad[3,{2,2,1,1}]=(8*iFunction*\[Nu]*(\[Gamma]^2*(15 - 16*CE[1]) + 4*(-1 + CE[1]) + \[Gamma]^4*(-15 + 16*CE[1])))/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Rad[3,{2,2,1,2}]=(-8*iFunction*(4 - 15*\[Gamma]^2 + 15*\[Gamma]^4)*\[Nu])/(-1 + \[Gamma]^2)^(3/2);


\[Theta]Rad[3,{2,3,1,1}]=(16*iFunction*\[Nu]*(-1 + \[Gamma]^2*(6 - 4*CE[1]) + CE[1] + \[Gamma]^4*(-6 + 4*CE[1])))/(-1 + \[Gamma]^2)^(5/2);


\[Theta]Rad[3,{2,3,1,2}]=(16*iFunction*\[Gamma]*(1 - 6*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu])/(-1 + \[Gamma]^2)^(5/2);


\[Theta]Rad1[3,{2,4,1,1}]=(Pi*(25759 - 102411*\[Gamma] + 112249*\[Gamma]^2 + 73199*\[Gamma]^3 - 273845*\[Gamma]^4 + 244865*\[Gamma]^5 - 88373*\[Gamma]^6 + 5397*\[Gamma]^7 + 1930*\[Gamma]^8 + 470*\[Gamma]^9 + 280*\[Gamma]^10)*\[Nu])/
  (160*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*(-1 + 2*\[Gamma]^2)) + (3*Pi*\[Gamma]*(-15 + 34*\[Gamma]^2 + 41*\[Gamma]^4 - 80*\[Gamma]^6 + 28*\[Gamma]^8)*\[Nu]*ArcCosh[\[Gamma]])/(32*(-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)) - 
 (3*Pi*(25 - 23*\[Gamma] - 60*\[Gamma]^2 + 236*\[Gamma]^3 - 323*\[Gamma]^4 + 101*\[Gamma]^5 + 14*\[Gamma]^6 + 14*\[Gamma]^7)*\[Nu]*Log[(1 + \[Gamma])/2])/(16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + 2*\[Gamma]^2)) + 
 CE[1]*(-1/640*(Pi*(-80398 + 321447*\[Gamma] - 521244*\[Gamma]^2 + 442476*\[Gamma]^3 - 196568*\[Gamma]^4 + 26442*\[Gamma]^5 + 4140*\[Gamma]^6 + 1020*\[Gamma]^7 - 810*\[Gamma]^8 + 1575*\[Gamma]^9)*\[Nu])/
     ((-1 + \[Gamma])^3*(1 + \[Gamma])^5) + (3*Pi*\[Gamma]*(-39 + 164*\[Gamma]^2 - 239*\[Gamma]^4 + 98*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]])/(64*(-1 + \[Gamma]^2)^(7/2)) - 
   (3*Pi*(33 - 63*\[Gamma] + 150*\[Gamma]^2 - 306*\[Gamma]^3 + 169*\[Gamma]^4 + 49*\[Gamma]^5)*\[Nu]*Log[(1 + \[Gamma])/2])/(32*(-1 + \[Gamma])^2*(1 + \[Gamma])^3));


\[Theta]Rad1[3,{2,4,1,2}]=(Pi*(16328 - 69710*\[Gamma] + 87891*\[Gamma]^2 + 34776*\[Gamma]^3 - 191553*\[Gamma]^4 + 195970*\[Gamma]^5 - 88357*\[Gamma]^6 + 11476*\[Gamma]^7 + 4481*\[Gamma]^8 - 480*\[Gamma]^9 - 630*\[Gamma]^10)*\[Nu])/
  (64*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*(-1 + 2*\[Gamma]^2)) - (3*Pi*\[Gamma]^2*(9 + 9*\[Gamma]^2 - 22*\[Gamma]^4 + 8*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]])/(16*(-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)) + 
 (3*Pi*(-8 + 16*\[Gamma] + 8*\[Gamma]^2 - 81*\[Gamma]^3 + 107*\[Gamma]^4 - 63*\[Gamma]^5 + 17*\[Gamma]^6)*\[Nu]*Log[(1 + \[Gamma])/2])/(4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + 2*\[Gamma]^2));


\[Theta]Rad1[3,{2,4,2,2}]=(Pi*(40708 - 168991*\[Gamma] + 196158*\[Gamma]^2 + 119039*\[Gamma]^3 - 463000*\[Gamma]^4 + 408765*\[Gamma]^5 - 153646*\[Gamma]^6 + 20777*\[Gamma]^7 + 2740*\[Gamma]^8 - 2070*\[Gamma]^9)*\[Nu])/
  (160*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*(-1 + 2*\[Gamma]^2)) - (3*Pi*\[Gamma]^2*(15 - 13*\[Gamma]^2 + 2*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/(16*(-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)) + 
 (3*Pi*(-19 + 40*\[Gamma] + 8*\[Gamma]^2 - 186*\[Gamma]^3 + 259*\[Gamma]^4 - 110*\[Gamma]^5)*\[Nu]*Log[(1 + \[Gamma])/2])/(8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + 2*\[Gamma]^2)) + 
 CE[2]*((Pi*(30994 - 135438*\[Gamma] + 236162*\[Gamma]^2 - 198749*\[Gamma]^3 + 73384*\[Gamma]^4 - 6738*\[Gamma]^5 + 980*\[Gamma]^6 - 1075*\[Gamma]^7)*\[Nu])/(160*(-1 + \[Gamma])^3*(1 + \[Gamma])^5) - 
   (3*Pi*\[Gamma]^2*(21 - 59*\[Gamma]^2 + 30*\[Gamma]^4)*\[Nu]*ArcCosh[\[Gamma]])/(32*(-1 + \[Gamma]^2)^(7/2)) - (3*Pi*(27 - 74*\[Gamma] + 156*\[Gamma]^2 - 190*\[Gamma]^3 + 65*\[Gamma]^4)*\[Nu]*Log[(1 + \[Gamma])/2])/
    (16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3));


\[Theta]Rad1[3,{2,4,2,1}]=(Pi*(17902 - 73947*\[Gamma] + 85464*\[Gamma]^2 + 48417*\[Gamma]^3 - 200914*\[Gamma]^4 + 188037*\[Gamma]^5 - 75972*\[Gamma]^6 + 9431*\[Gamma]^7 + 1488*\[Gamma]^8 - 98*\[Gamma]^9)*\[Nu])/
  (64*(-1 + \[Gamma])^3*(1 + \[Gamma])^5*(-1 + 2*\[Gamma]^2)) + (3*Pi*\[Gamma]*(-9 + 33*\[Gamma]^2 - 24*\[Gamma]^4 + 4*\[Gamma]^6)*\[Nu]*ArcCosh[\[Gamma]])/(16*(-1 + \[Gamma]^2)^(7/2)*(-1 + 2*\[Gamma]^2)) + 
 (3*Pi*(-11 + 25*\[Gamma] - \[Gamma]^2 - 73*\[Gamma]^3 + 120*\[Gamma]^4 - 76*\[Gamma]^5 + 20*\[Gamma]^6)*\[Nu]*Log[(1 + \[Gamma])/2])/(4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-1 + 2*\[Gamma]^2));

